Record Sufficiency: What a Decision Record Must Preserve When an Unsettled Claim Becomes an Operative Status

Organisations keep evidence, logs and approvals, but often not the step by which an unsettled claim became an operative status, such as an accepted label or a released image, so later readers cannot tell what the status was allowed to mean. We call a decision record sufficient if it is true and a reader who has only the record and the items it cites can explain the status, bound it, re-derive it and challenge it. From these four uses we argue for ten questions a record must answer, map them onto the author's earlier JSON Schema for decision records (DRK v0.1), and define four mechanical checks. We separate conformance, which the checks decide; adequacy, whether the answers are specific enough to use, which needs a reader; fidelity, which no check on the record decides; and merits, which sufficiency does not require. On 164 single-defect variants of three synthetic records, schema validation, the only check DRK v0.1 implements, rejects every variant with a deleted required property and none of the others, and it accepts a record whose claim, rule, scope, limits and challenge route are empty. These are properties of the schema shown on defects we seeded, not estimates of performance on real records. A false record passes every check. The statement-of-reasons schema of the EU Digital Services Act Transparency Database answers 4 of the questions in full, 2 in part and 4 not at all: why the matter was unsettled, what the status depends on, whether it can be re-derived, and how to challenge it. In 25 real statements from 25 platforms, drawn by a seeded rule and coded by a language model and checked by the author, free text addressed any of those four in only 2, and in 18 (24 under a stricter reading adopted during coding) no free text said why the item fell under the rule. No deployment or legal claim is made.

==> anc/README.md <==
# Record Sufficiency: ancillary files

Ancillary files for *Record Sufficiency: What a Decision Record Must Preserve
When an Unsettled Claim Becomes an Operative Status* (A. Brandes, November 2026).

## Reproduce everything with one command

```sh
pip install -r requirements.txt
sh reproduce.sh
```

`reproduce.sh` copies the evaluation to a temporary directory and then:

1. regenerates the three case records and the two variants and compares them byte for byte with `evaluation/records/`;
2. runs the 24 self-tests of the checks;
3. runs experiments E1–E7 (Table 4 is E5, Table 5 is E7) and compares `results.json` with `evaluation/results/results.json`;
4. for the statements of reasons (Table 6):
   a. re-derives the platform order from the saved search page and checks that the platforms tried and sampled follow it;
   b. re-extracts the fields of the 25 statements from the saved pages and compares them with `statements/extracted.json`;
   c. regenerates `statements/coding.json` from `statements/build_coding.py`, which holds every grade, and recomputes the counts;
5. regenerates the four LaTeX fragments the paper is compiled from (every number in the paper that comes from the evaluation, and the bodies of Tables 4–6) and compares them with `evaluation/expected/`, where they are stored as `.txt` because arXiv does not accept TeX files among ancillary files.

It prints `OK` and exits with status 0 only if every output is identical. It also prints a note while the coding is still marked as not checked by the author. No network access, no randomness, a few seconds of run time.

Tested with Python 3.13 and jsonschema 4.17.3 and 4.26.0 (identical output under both).

## Where each result in the paper comes from

| In the paper | Experiment | Generated file |
|---|---|---|
| Every evaluation-derived number in the abstract and text | E1–E7, statement coding | `expected/results-macros.txt` |
| Table 4 (mutation study) | E5 | `expected/tab-mutation.txt` |
| Table 5 (DSA schema mapping) | E7 | `expected/tab-dsa.txt` |
| Table 6 (real statements of reasons) | statement coding | `expected/tab-statements.txt` |
| Section 7.1: shipped examples pass; template text | E1, E2 | `results/summary.md` |
| Section 7.2: emptiest valid record | E4 | `results/summary.md` |
| Section 7.4: false and misapplied-rule variants | E3, E6 | `results/summary.md` |
| Section 7.5: illustrative statement converted to a DRK record | E7 | `results/results.json` (`E7_dsa_mapping`) |

## Contents

| Path | What it is |
|---|---|
| `drk-v0.1/` | Disposition Record Kernel v0.1: schema, five profiles, five example records, documentation. Unchanged from the June 2026 package |
| `evaluation/checks.py` | The four checks of conformance: C1 structure, C2 profile, C3 content, C4 coherence (relations R1–R9) |
| `evaluation/test_checks.py` | 24 self-tests of the checks |
| `evaluation/make_case_records.py` | Writes the three case records and the two variants |
| `evaluation/records/` | Those five records as JSON |
| `evaluation/run_all.py` | Experiments E1–E7, including the mutation generator (`mutants()`) and the emptiest-record construction (`vacuate()`) |
| `evaluation/write_mutants.py` | Writes all 164 mutants to disk, with an index of the checks that reject each, for inspection |
| `evaluation/dsa_mapping.py` | The 35 statement-of-reasons attributes of the DSA Transparency Database, their mapping to the ten questions, and an illustrative statement written for the paper |
| `evaluation/make_tex.py` | Turns results into the LaTeX fragments the paper includes, and stops if the schema-level grades used for Tables 5 and 6 differ |
| `evaluation/results/` | Output of the run reported in the paper |
| `evaluation/expected/` | The LaTeX fragments the paper was compiled from, as `.txt` |
| `statements/PROTOCOL.md` | Sampling and coding rules, written before any sampled statement was opened, with the two amendments made during sampling, the reading of one rule settled during coding, and the revision after an independent review |
| `statements/search-page-2026-11-16.html.gz` | The database's search page as saved before sampling; the platform list was read from it |
| `statements/sample_statements.py` | Draws the sample from the live database (network access; not run by `reproduce.sh`) |
| `statements/check_sample_order.py` | Checks the sample log against the order re-derived from the saved search page |
| `statements/sample-log.json` | Every platform tried, with counts, and the statements drawn |
| `statements/pages/` | The 25 statement pages as retrieved on 16 November 2026 (gzip-compressed HTML) |
| `statements/extract_statements.py` | Extracts the fields of each saved statement page verbatim |
| `statements/extracted.json` | The fields of each sampled statement, as published |
| `statements/build_coding.py` | The coding: every grade under the rule as written and, where it differs, under the stricter reading, with the text each rests on, and the author's review status |
| `statements/coding.json` | Generated by `build_coding.py` |
| `statements/tabulate_coding.py` | Counts the grades and runs the keyword screen |
| `statements/coding-summary.json`, `.md` | Its output |

## What is synthetic and what is not

The case records and variants are synthetic. They document no real decision, person, product, asset or trial. The statement converted to a DRK record in `evaluation/dsa_mapping.py` is illustrative and was written for the paper. The statements of reasons in `statements/` are real records published by the European Commission in the DSA Transparency Database; each carries its database URL. Published statements may disappear from the web interface after about six months, which is why the pages and their fields are kept here.

## What the checks do not establish

The checks decide conformance only. They cannot establish that a record's answers are specific enough to use (adequacy), which needs a reader; that the record is true (fidelity); or that the decision it records was right (merits). The two variant records show the last two limits: both pass every check.

## Sources

DSA attribute list: European Commission, *DSA Transparency Database: API and Schema*, https://transparency.dsa.ec.europa.eu/page/api-documentation (submission schema as updated on 1 July 2025; read 16 November 2026). Statements of reasons and search page: https://transparency.dsa.ec.europa.eu/statement (retrieved 16 November 2026).

## Licence

The files written for this paper are distributed under the Creative Commons Attribution 4.0 International licence (CC BY 4.0), like the paper. The note in `drk-v0.1/README.md` that no licence had been assigned describes the package as generated in June 2026 and is superseded by this notice. The statements of reasons and the search page are reproduced from the DSA Transparency Database, a European Commission publication, with attribution and for research purposes.


==> anc/SHA256SUMS <==
09b64c9e53329da481b08b8cd38400492012e623b4242c63f35e008b284a5455  ./README.md
52373fc8d08bcd7d7faa2baabc51147ac4a56cd20002180c3746896c4bbe5c8a  ./drk-v0.1/README.md
e2fc6b262d8313a14cec6e53c26b25ebc99f6b34460279449d59cf3a981b462a  ./drk-v0.1/docs/non-examples.md
f712d4644806e438782eba7acfd5c174e481d26eaca2cd049e5e67f381b26abd  ./drk-v0.1/docs/profile-authoring-guide.md
effb9fd2c1882c728fc70d74b4c1bbe44b744cb9d1d3bbe1a2905e22a0179f0c  ./drk-v0.1/docs/validation.md
0abad19e529cf8ee72f15133ddb1381bc1a39101ea4d064bb75138b206d9b456  ./drk-v0.1/examples/clinical-trial-materiality.example.json
f4f57bcb2ecb84b0ba0207b7fad030c84d6221b04d419dbce23359b4ccd4d5a5  ./drk-v0.1/examples/custody-admission.example.json
bd1f26b6a4ed130dd559ba3f8a24db63090e90b1c4ec0ae2cac8d30b5b39eaee  ./drk-v0.1/examples/label-resolution.example.json
c9a04b1780d9e1d0537da021d89893fcc3d7d15362404d42c91d4d6758c94651  ./drk-v0.1/examples/state-claim-support-withdrawal.example.json
038a7bb47b75e5b6169df708a5b83e8b3f2a7fcdd148bf12b1b64d4ab0d98959  ./drk-v0.1/examples/visual-release.example.json
f65bc76b2e4cbec3ed7c2949136404f2d2aee348bc12d89248a2e0045e3dc619  ./drk-v0.1/manifest.json
2b9b1db002b3489bbc6e554890275447e6c7a02d0d68726a5042182b21ce4b6a  ./drk-v0.1/profiles/clinical-trial-materiality.profile.json
d577e2f48fd052b6507c0d9fcd58eb69af4fba94ab008c97acf010160bf49e94  ./drk-v0.1/profiles/custody-admission.profile.json
0e40820f201743d6da9d602b4dd5345dfa14386a92094e8d05c57f759ab7324f  ./drk-v0.1/profiles/label-resolution.profile.json
7041d1b27790456180aa3f6937b8be952c0e17aaa4f9d0890e4de56a5c87c26b  ./drk-v0.1/profiles/state-claim-support-withdrawal.profile.json
e0a397746f6e888d719f226f05708af029a630caf02ab069caca244382b765bd  ./drk-v0.1/profiles/visual-release.profile.json
a3029e04ca3b29ef16b29e8cf44e741e3fee833c8c216c58f493cab18a126058  ./drk-v0.1/schema/disposition-record-kernel.schema.json
09e4bbc6925a3b3db310394aefd8718bd8d83fb73763ffb88d0f32c021a1a659  ./drk-v0.1/validation-results.json
9d0861cf417fdea91180280b1a9bc26f3b360290c9b76365eb6e6027cfcb283b  ./evaluation/checks.py
4cf0546fb34318d2b66d9fd4d9b5d712ea52f098cbd7184f0d77cf0bdefd0ab4  ./evaluation/dsa_mapping.py
1a9db74374b47b94daae65531c2abd292fb29332ca3503e3b0a9d0288360b18a  ./evaluation/expected/results-macros.txt
ec0ad4a737527f457cf67aa231dfd130404cf04ea112347805c0e2ee8a0a2e93  ./evaluation/expected/tab-dsa.txt
d0251e97d8cd62b16bf8e8701e8d123ba6cd43a732fa92190df9f2437bd7e9d0  ./evaluation/expected/tab-mutation.txt
ae0a609b9217fa571e8a2cf8c01e88f68094c5b9e5b339126f5fc09d9f5aa467  ./evaluation/expected/tab-statements.txt
5d50ba3329c8ef18df21a2f0dd72a3b318186592889593b48bcf17bf919aca5a  ./evaluation/make_case_records.py
50300dd66b719300faa12449e346899cc77940c19bf91003668ead6f00d5a09e  ./evaluation/make_tex.py
a33ab9d0464aff35bf8e1b29e6727208a8f76649a748973b408157420940a3fd  ./evaluation/records/case-label-resolution.json
0074e049a6e3b74134f627d317f0b2137244285ff69513535af3e520fcc69503  ./evaluation/records/case-trial-materiality.json
ed574b1801f1ec1e34ba2243327f6e73b2eee5ad3bc0d30d63de204991c71638  ./evaluation/records/case-visual-release.json
e2a0237e77b920cfa01b2bed5fc9dcb7755239396fcc27ea1702bf52f397eeb7  ./evaluation/records/variant-false-label-resolution.json
eec3c075d770c2af6f57f00d13f3736f0139675b54a103edb9a08668ac957a58  ./evaluation/records/variant-misapplied-trial-materiality.json
aafad1f7c77a81fd245a36cc3c1089c7891fd1dd878ec533ed48b242ab5fff05  ./evaluation/results/results.json
e682f31d20b5cd50d4b4102d69e1e0d88696cdf95404ab28ab54e7c417e201d0  ./evaluation/results/summary.md
f30dbd1aa59ab65824b37a847074bf921cba5aca36b8d92141693a001b36ca2b  ./evaluation/run_all.py
0ab7609acd371ce3c0ff96372084fe651b1a4b02cb2a06763b451e3aa9a0bdb4  ./evaluation/test_checks.py
0eb5c92f394ddba5fac5cee870c6d3c9f97ade6010e2c1186d7506fb1954cdc0  ./evaluation/write_mutants.py
ba19f3d5e5693be5385c70cb884f6d93373761d8bc124368bc525618b96aca89  ./reproduce.sh
f5668467afcbd746a756a3e663e2d12cc304b350145535f9a5f2d123716ac579  ./requirements.txt
0ef2414680c413677ee087173975301247290aaa94d579645708d371600479e5  ./statements/PROTOCOL.md
9df650cfdb84adc21098ad91c800f08026555897f6c92e77614c3b9d5043f3b3  ./statements/build_coding.py
dd33549f289046749dbdeba1f24ac3c83fa5c6987b5d2be02603336e8909e55b  ./statements/check_sample_order.py
4387d862f851f8709038fab8af58310a2a7c252e33a3fbc721266511775affbb  ./statements/coding-summary.json
72a719b12785679a37fc4a65b9c6511be6b2356dc79b40e42f749c1a7021213e  ./statements/coding-summary.md
0252ec75774185c5cdd7b058c16ec65995e3e9a443b8e8f3a7e62fcea9fa8d56  ./statements/coding.json
62f1eb9e53dda4e11756937999dde8cab7988bf925c69299ad6918c9f521db1f  ./statements/extract_statements.py
374b8f608566ffb6145eabd348a425614e05e7703f42628697c0812c9f2b19d2  ./statements/extracted.json
7959aa90c1db4dc606afb9603644146812929e312015f4330c9b514383c56963  ./statements/pages/01b16426-b406-4605-8eae-fea40325b276.html.gz
388c4437af3f030c9b1736cf7e91f666a253138a4a71a9487e02e96624171164  ./statements/pages/0685273c-1b40-4c95-b2ce-68f7f6c15057.html.gz
e64075391415532186281020695f88b2633cf19994a2b3514966425074b34370  ./statements/pages/09a6d673-996c-452e-93b0-fee2f832d45e.html.gz
203c9c0cc232bed538c48cd7c0c864f388af2fb2d1149ec957d7ba130807ca96  ./statements/pages/0b73e4d7-5140-4d5f-8563-7fac8042b106.html.gz
3ebf66a33f9a178c2dab2cd03d7f6ec07179b7b9359079816acadf55239f1005  ./statements/pages/1a130525-d5ae-4cd4-8722-e1b1545608b7.html.gz
ba5a458000f899a80eab1544b00d2799cb19eaf4feb7ce6c0294d17b4744b7e1  ./statements/pages/1c69e8f5-d592-433f-9c9a-ed62c5961646.html.gz
814617e3fb5ffc5cc86e22e835bc55dfaa5476106a45ab4fb128e11a7a7d6a04  ./statements/pages/240b76a7-376f-41cb-ab63-70f312c06fad.html.gz
9ddd503b30e48b7807876ee5b12ce4123833d702f32b2c12ddc04945fd562eaa  ./statements/pages/2c2ee497-59c8-4d67-99ab-d36888049b86.html.gz
f60a91585c92c6b5a298960cc74ab8b2d64698bdc65bcae1b1b1d1ed88d7fe10  ./statements/pages/2cd4afd1-b3ad-47a1-a073-5ab363079015.html.gz
3fe0a9f10ddb3dfa1614ddfe8e6d56d5e958587a8cb8a77a00504488fc97ade9  ./statements/pages/2f18d555-78a2-466c-a632-2ff5354c35dd.html.gz
e22373ea5d0cc023d9b7b75e09821654a5bfdd9abadcfe308ecd5673bad434f2  ./statements/pages/3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0.html.gz
7bba27b59d71fba13dad9cb7f52591121988a8d9348ec5cd679b1c25a9158f89  ./statements/pages/417a6e62-0d00-481e-81f8-1d390b4f8d2c.html.gz
a5a16df2417ea38e560ec41a2883b49e8e19e91a7a68309c2301be442354104d  ./statements/pages/45c625ad-fd01-46d1-a431-8fb2ea454b73.html.gz
02f35155a6c4b6f24b85584c4d27c38a9bc4f42190c79bba40ca986975750f5a  ./statements/pages/4916c65f-c8fa-4501-9c24-a67304d163f1.html.gz
beaf5f4381befbd42473899094f5f048db00d49ce47a8da9268274c9222cbb61  ./statements/pages/570300cf-1bb4-42fe-91fa-d5e7f6b1d11b.html.gz
68520ab16cd4aff90f020352c20a9b07fdce8078b1fcb443a35da7920728ce11  ./statements/pages/680be648-7d29-45bc-9ebf-5a01b61a8453.html.gz
025c353f12261ecacc5d5f3f9582cf41ee5266c61aa56107aae52d90922b8e63  ./statements/pages/69f49378-3b56-4af2-b8bc-32f62e50246f.html.gz
24b4c20984801243bff28897e248b50ac5b200aede3650c60436f027d8498f61  ./statements/pages/6d1aba4d-37cc-4690-a350-d7cc03696764.html.gz
73fc8d9a72f4f02a7cb0721062e8247ef7d05ac1647314b908f8535abdc1b540  ./statements/pages/6d3b43f0-011b-4b8b-a4cd-eae26bfdc128.html.gz
e894eb08d726f10e8c4ed0a47a8de04b35d9f5e864b5c5fe15088a1a4cbab61d  ./statements/pages/7b14524e-01e3-4798-82ed-655b65dd0821.html.gz
e3637ec8e530a3352b1b9f71e3edc87a19b7433c1510d2b49d4c113facf3f69b  ./statements/pages/7c924fc3-43eb-4ae3-b9f3-e008eccd67d2.html.gz
e5b5300c7fc26f073a04ed9c9bde4a94bbfe2265a1d378b0a23b2dd801f4136a  ./statements/pages/7e159356-09d2-4efd-a8a8-30eb0f7c36a3.html.gz
025f4fa0adad0980c3457bf4d71815094e33a424510ff20cd811ca772dcf1104  ./statements/pages/847e11b3-be9f-4aba-a5dc-9b0144e4022b.html.gz
7c6ad117f94572cbc49a17880d6948595be934a85e96af205fbf6eec4b48ad73  ./statements/pages/cb64bc52-9bc3-47e4-a282-3b22b29ebd11.html.gz
588daa262684e82b0022f49a4d8f3fa25b4024793fc527a680e206fb5018133a  ./statements/pages/fd874768-3a30-46c2-ab0b-255522a44a8e.html.gz
6931e2299430efe2004e7bbb17bd4e5966f1d32f58cf5b33548bfc98aeb9b1a0  ./statements/sample-log.json
cc8161c19cb09ad6e454cd2589b29ad456c32541d3110f4e348dcf3830530b60  ./statements/sample_statements.py
5e4c95b0a20284d0da4736975ec284b5425702bf18abfe9e0cc600e2dc67cf56  ./statements/search-page-2026-11-16.html.gz
80e25aac77732d24dd81110a4b8da5bfa19019a496203f6ad2688ba97b13e1d6  ./statements/tabulate_coding.py


==> anc/drk-v0.1/README.md <==
# Disposition Record Kernel v0.1

**Disposition Record Kernel (DRK)** is a narrow record format for documenting how an uncertain, contested, provisional, policy-mediated, or support-dependent claim is converted into an authoritative disposition.

It does **not** replace provenance, audit logs, model cards, dataset cards, C2PA-style credentials, certificates, chain-of-custody records, compliance records, legal filings, or moderation transparency reports. DRK can reference those records as evidence inputs. Its narrower role is the **conversion layer**:

```text
claim under uncertainty
→ instability / support relation
→ authority or rule
→ horizon or trigger
→ disposition
```

## What is a disposition?

A disposition is the consequential status assigned by a rule, authority, workflow, or institution.

Examples:

- `accepted_label`
- `released_with_restrictions`
- `material_change`
- `state_support_dependent`
- `admitted_with_restrictions`
- `blocked`
- `escalated_for_review`
- `insufficient_evidence`

A disposition is not necessarily a truth claim. It is an operative outcome for a stated scope.

## When to use DRK

Use DRK when all of the following are true:

1. There is a claim.
2. The claim is uncertain, contested, provisional, policy-mediated, observer-relative, version-dependent, custody-dependent, or support-dependent.
3. A rule, authority, workflow, or institution must convert the claim into an outcome.
4. The outcome has consequences.
5. Someone may later need to replay, audit, contest, reverse, compare, or defend the conversion.

Do not use DRK for ordinary event logs, simple provenance chains, generic documentation, or records with no claim-to-disposition conversion.

## What DRK adds

DRK separates:

| Layer | Question |
|---|---|
| Evidence | What inputs, records, observations, credentials, logs, or attestations were considered? |
| Claim | What status or conclusion was asserted? |
| Instability | Why can the claim not be treated as self-evident? |
| Support relation | What must remain true for the claimed state to hold? |
| Authority or rule | Who or what is allowed to convert the claim into an outcome? |
| Horizon or trigger | At what time, use context, version, withdrawal event, or challenge condition does the outcome hold? |
| Disposition | What operative status was assigned? |
| Contestability | How can the outcome be challenged, reviewed, replayed, or reversed? |

## Repository structure

```text
disposition-record-kernel-v0.1/
  README.md
  schema/
    disposition-record-kernel.schema.json
  profiles/
    label-resolution.profile.json
    visual-release.profile.json
    clinical-trial-materiality.profile.json
    state-claim-support-withdrawal.profile.json
    custody-admission.profile.json
  examples/
    label-resolution.example.json
    visual-release.example.json
    clinical-trial-materiality.example.json
    state-claim-support-withdrawal.example.json
    custody-admission.example.json
  docs/
    non-examples.md
    profile-authoring-guide.md
    validation.md
```

## Canonical schema

The canonical schema is:

```text
schema/disposition-record-kernel.schema.json
```

The schema intentionally defines only the common kernel. Domain-specific requirements live in profile files.

Core required sections:

- `record_id`
- `kernel_version`
- `domain_profile`
- `claim`
- `instability`
- `support_relation`
- `authority_or_rule`
- `horizon_or_trigger`
- `evidence_inputs`
- `disposition`
- `provenance`
- `replay`
- `contestability`
- `limitations`
- `profile_extensions`

## Profiles in v0.1

### 1. Label Resolution

Records how uncertain or conflicting judgments become an operative label.

Typical dispositions:

- `accepted_label`
- `rejected_label`
- `multi_label_retained`
- `abstain`
- `escalated_for_review`

Non-goal: DRK does not assert that the accepted label is ground truth.

### 2. Visual Release

Records how a visual asset receives a release, restriction, block, or escalation status.

Typical dispositions:

- `released`
- `released_with_restrictions`
- `blocked`
- `escalated_for_rights_review`
- `insufficient_clearance`

Non-goal: DRK does not replace C2PA-style credentials, source provenance, rights contracts, or legal clearance.

### 3. Clinical Trial Materiality

Records how a registry or protocol change becomes a materiality disposition.

Typical dispositions:

- `material_change`
- `non_material_change`
- `requires_clinical_review`
- `insufficient_context`

Non-goal: DRK does not prove misconduct, efficacy, regulatory noncompliance, or clinical meaning by itself.

### 4. State Claim / Support Withdrawal

Records whether a claimed state survives withdrawal, revocation, expiry, or failure of the support relation that maintains it.

Typical dispositions:

- `state_retained`
- `state_failed_after_withdrawal`
- `state_support_dependent`
- `continuity_holder_mismatch`
- `requires_withdrawal_test`

Non-goal: DRK does not replace legal analysis or court findings.

### 5. Custody Admission

Records how an external artifact is admitted, rejected, quarantined, restricted, or revoked in a system with operational authority.

Typical dispositions:

- `admitted`
- `admitted_with_restrictions`
- `rejected`
- `quarantined`
- `requires_manual_review`
- `revoked`

Non-goal: DRK does not replace SBOMs, security scans, provenance attestations, or deployment logs.

## Design principles

### 1. Narrowness

DRK is about claim-to-disposition conversion. It is not a universal governance ontology.

### 2. Input humility

DRK can consume provenance, audit, credential, certificate, compliance, or documentation records as evidence. It does not claim to supersede them.

### 3. Scope specificity

A disposition is valid only for its stated scope, horizon, authority, rule, and evidence base.

### 4. Contestability

A good DRK record should make it clear how the disposition could be challenged or reversed.

### 5. Profile separation

The canonical kernel should remain small. Domain-specific details belong in `profile_extensions` and profile files.

## Minimal conceptual flow

Every valid DRK record should be readable as:

```text
A claimant asserted [claim].
The claim was unstable because [instability].
It depended on [support relation].
Authority/rule [authority_or_rule] evaluated it using [evidence_inputs].
At [horizon_or_trigger], the claim received [disposition].
The disposition is limited by [limitations] and challengeable through [contestability].
```

## Validation

This package uses JSON Schema draft 2020-12.

Example validation command with Python:

```bash
python -m pip install jsonschema
python - <<'PY'
import json
from pathlib import Path
from jsonschema import Draft202012Validator

schema = json.loads(Path("schema/disposition-record-kernel.schema.json").read_text())
validator = Draft202012Validator(schema)

for path in Path("examples").glob("*.example.json"):
    data = json.loads(path.read_text())
    errors = sorted(validator.iter_errors(data), key=lambda e: e.path)
    if errors:
        print(f"FAIL {path}")
        for e in errors:
            print(" ", list(e.path), e.message)
    else:
        print(f"PASS {path}")
PY
```

## Version status

This is v0.1. It is intentionally provisional.

Open questions for v0.2:

- Should profile files themselves be governed by a formal schema?
- Should disposition vocabularies be centrally registered or profile-specific?
- Should authority/rule references support machine-readable policy definitions?
- How should DRK records interact with signatures, credentials, or tamper-evident logs?
- How much replay is required for a record to be considered record-sufficient?
- How should private evidence and public challenge rights be balanced?

## License placeholder

No license is assigned in this generated v0.1 package. Add a license before public release.


==> anc/drk-v0.1/docs/non-examples.md <==
# Non-examples

These are cases where the Disposition Record Kernel should usually not be used.

## 1. Ordinary timestamped event log

An event log says:

```text
User A uploaded file B at time C.
```

This is not enough for DRK. There is no unstable claim being converted into an authoritative disposition.

## 2. Simple provenance chain

A provenance record says:

```text
Asset X was created by Y, edited by Z, and exported at time T.
```

This may be an evidence input to DRK, but it is not itself a disposition record unless a claim is converted into a status such as `released`, `blocked`, or `insufficient_clearance`.

## 3. Model card

A model card documents a model's intended uses, limitations, metrics, and evaluation conditions.

It may be evidence for a DRK record, but it is not a DRK record unless it converts a claim into an authoritative disposition.

## 4. C2PA-style media credential

A media credential may attest origin or editing history.

It may support visual release review, but it does not by itself decide whether a specific use is released, restricted, or blocked.

## 5. Compliance checklist

A checklist may say that controls were completed.

It becomes DRK-relevant only if a claim such as `artifact admitted`, `asset released`, or `deletion sufficient` is converted into a scoped disposition.

## 6. Certificate with no contestable conversion

A certificate that simply states completion of a routine process is not necessarily DRK.

A certificate becomes DRK-like when it must preserve the conversion from evidence to a contested or support-dependent status, such as deletion sufficiency for a given observer, effort level, and horizon.

## 7. Unscoped assertion

A statement such as:

```text
This data is deleted.
```

is not sufficient as DRK. A DRK record would need the claim, evidence, observer or effort threshold, authority/rule, horizon, and disposition scope.

## Boundary rule

Use DRK only when the important question is:

```text
How did this uncertain, contested, or support-dependent claim become this operative status?
```

Do not use DRK when the important question is only:

```text
What happened?
Where did this come from?
Who touched it?
What does this system document?
```


==> anc/drk-v0.1/docs/profile-authoring-guide.md <==
# Profile authoring guide

A DRK profile narrows the canonical kernel for a domain. It should not redefine the kernel.

## Profile must specify

- `profile_id`
- `profile_version`
- `title`
- `purpose`
- `kernel_claim_class`
- recommended dispositions
- recommended instability types
- required `profile_extensions`
- non-goals

## Good profile test

A good profile can express this sentence:

```text
In this domain, an unstable claim of type X becomes disposition Y through rule/authority Z at horizon H.
```

## Avoid

- Generic documentation profiles.
- Profiles that only duplicate provenance fields.
- Profiles with no contestable disposition.
- Profiles that imply the disposition is universal truth.
- Profiles that cannot name a rule, authority, or decision method.

## Recommended profile examples

- Label resolution.
- Visual release.
- Clinical trial materiality.
- State claim / support withdrawal.
- Custody admission.

## Profile-specific fields

Put profile-specific details in `profile_extensions`.

Examples:

- label-resolution: `item`, `label_space`, `judgments`, `resolution_rule`
- visual-release: `asset`, `intended_use`, `rights_checks`, `release_state`
- clinical-trial-materiality: `trial_identifier`, `changed_fields`, `materiality_category`
- state-claim-support-withdrawal: `withdrawal_event`, `retained_state_after_withdrawal`
- custody-admission: `artifact`, `identity_checks`, `revocation_controls`

## v0.2 recommendation

Add a formal JSON Schema for profile files after the first examples have been tested against real use cases.


==> anc/drk-v0.1/docs/validation.md <==
# Validation notes

The canonical schema validates the common DRK record shape.

It does not fully validate profile-specific fields in v0.1. Profile-specific requirements are listed in the profile files and should be checked by profile-aware validators.

## Levels of validation

### Level 1: Kernel shape

Checks that required canonical sections exist:

- claim
- instability
- support relation
- authority or rule
- horizon or trigger
- evidence inputs
- disposition
- provenance
- replay
- contestability
- limitations
- profile extensions

### Level 2: Profile completeness

Checks that the selected profile's required `profile_extensions` are present.

This is recommended for v0.2.

### Level 3: Domain validity

Checks that the evidence, rule, authority, and disposition are valid for a specific organization, regulator, workflow, or legal context.

This cannot be solved by the generic kernel.

## Suggested validation posture

A DRK record may be syntactically valid while still being substantively wrong.

Validation should therefore distinguish:

- `schema_valid`
- `profile_complete`
- `substantively_reviewed`
- `authority_accepted`
- `superseded_or_reversed`


==> anc/drk-v0.1/examples/clinical-trial-materiality.example.json <==
{
  "record_id": "drk_trial_materiality_0001",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "clinical-trial-materiality",
    "profile_version": "0.1.0",
    "claim_class": "clinical_trial_materiality",
    "profile_uri": "profiles/clinical-trial-materiality.profile.json"
  },
  "claim": {
    "claim_id": "claim_trial_materiality_0001",
    "claimant": {
      "name": "Example Operator",
      "role": "system_or_reviewer",
      "identifier": null
    },
    "statement": "The registry version change should be treated as materially relevant for review.",
    "claim_class": "clinical_trial_materiality",
    "claimed_state": "material_change",
    "claim_scope": "Materiality review of the named registry version comparison only.",
    "asserted_at": "2026-06-11T12:00:00Z"
  },
  "instability": {
    "instability_types": [
      "version_dependent",
      "uncertain",
      "authority_dependent"
    ],
    "reason": "The significance of the change depends on trial version timing, changed fields, and review policy.",
    "known_disagreements": [],
    "open_questions": []
  },
  "support_relation": {
    "summary": "The materiality claim is supported by a version diff, timing context, and materiality classification rule.",
    "support_required": [
      "registry version diff",
      "trial timing context",
      "materiality rule"
    ],
    "support_holder": "Trial transparency review workflow",
    "failure_mode": "If changed fields or timing context are incorrect, the materiality disposition may fail.",
    "withdrawal_test": {
      "applicable": false,
      "description": "Evaluate whether the claimed state remains valid if the listed support relation is withdrawn, expires, is revoked, or is superseded.",
      "observed_result": null
    }
  },
  "authority_or_rule": {
    "authority_type": "deterministic_rule",
    "authority_name": "TrialDiff Materiality Rule v0.1",
    "rule_reference": "trialdiff-materiality-v0.1#primary-outcome-change",
    "rule_summary": "Changes to primary outcome measure definitions after enrollment begins are material unless clearly administrative.",
    "decision_method": "System compared registry versions, classified changed paths, and flagged primary outcome definition change after enrollment start.",
    "decision_inputs_required": [
      "ev_registry_v1_0001",
      "ev_registry_v2_0001",
      "ev_diff_0001"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "version_change",
    "description": "Valid for comparison of registry version 2026-04-01 to version 2026-05-20.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": null
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_registry_v1_0001",
      "evidence_type": "registry_version",
      "summary": "Earlier trial registry version.",
      "source": "public trial registry snapshot",
      "uri": null,
      "hash": "sha256:examplev1",
      "observed_at": "2026-04-01T00:00:00Z",
      "weight_or_role": "baseline version"
    },
    {
      "evidence_id": "ev_registry_v2_0001",
      "evidence_type": "registry_version",
      "summary": "Later trial registry version.",
      "source": "public trial registry snapshot",
      "uri": null,
      "hash": "sha256:examplev2",
      "observed_at": "2026-05-20T00:00:00Z",
      "weight_or_role": "comparison version"
    },
    {
      "evidence_id": "ev_diff_0001",
      "evidence_type": "diff",
      "summary": "Primary outcome description changed between versions.",
      "source": "TrialDiff comparison output",
      "uri": null,
      "hash": "sha256:examplediff",
      "observed_at": "2026-05-20T00:05:00Z",
      "weight_or_role": "change evidence"
    }
  ],
  "disposition": {
    "disposition_id": "disp_trial_materiality_0001",
    "disposition_type": "clinical_trial_materiality",
    "disposition_value": "material_change",
    "status": "active",
    "rationale": "The changed path concerns primary outcome description and occurred after enrollment began; rule treats this as material for review.",
    "issued_by": "TrialDiff Materiality Rule v0.1",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Materiality review of the named registry version comparison only.",
    "confidence_or_strength": "record-sufficient for stated scope; not a universal truth claim"
  },
  "provenance": {
    "source_records": [
      "ev_registry_v1_0001",
      "ev_registry_v2_0001",
      "ev_diff_0001"
    ],
    "record_generation_process": "Example disposition record assembled from listed evidence inputs and profile-specific fields.",
    "generated_by": "Disposition Record Kernel v0.1 example generator",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Re-run the decision method using the listed evidence inputs, rule summary, profile fields, and horizon conditions. Compare resulting disposition with this record.",
    "decision_inputs": [
      "ev_registry_v1_0001",
      "ev_registry_v2_0001",
      "ev_diff_0001"
    ],
    "known_non_replayable_elements": [
      "Any private reviewer deliberation not captured in evidence_inputs."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "A required evidence input is invalid, incomplete, superseded, or misdescribed.",
      "The rule or authority was not applicable to the claim class.",
      "The support relation changes before or at the stated horizon.",
      "The disposition is used outside the effective scope."
    ],
    "review_path": "Route to the profile-specific reviewer, governance body, or system owner.",
    "reversal_conditions": [
      "A new required input changes the rule outcome.",
      "A successful challenge shows the disposition exceeded its scope.",
      "The support relation fails at the stated horizon."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The registry version change is material for review under the stated rule."
    ],
    "claims_not_supported": [
      "The record does not prove bias, misconduct, clinical efficacy, or regulatory noncompliance."
    ],
    "unresolved_questions": [
      "Whether the revised threshold was prespecified in a protocol not included in the registry evidence."
    ],
    "known_limits": [
      "The disposition is only as reliable as the registry snapshots, diff, and timing evidence."
    ]
  },
  "profile_extensions": {
    "trial_identifier": "NCT-EXAMPLE-0001",
    "registry": "example public trial registry",
    "version_from": "2026-04-01",
    "version_to": "2026-05-20",
    "changed_fields": [
      {
        "path": "/protocolSection/outcomesModule/primaryOutcomes/0/description",
        "from": "Symptom score at week 12.",
        "to": "Responder rate at week 12 using revised threshold."
      }
    ],
    "materiality_category": "primary_outcome_change",
    "clinical_relevance_basis": "Outcome definition changed from continuous score to responder threshold after enrollment start.",
    "review_questions": [
      "Was the threshold prespecified elsewhere?",
      "Did the change occur before analysis?",
      "Does the publication describe the amendment?"
    ]
  }
}


==> anc/drk-v0.1/examples/custody-admission.example.json <==
{
  "record_id": "drk_custody_admission_0001",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "custody-admission",
    "profile_version": "0.1.0",
    "claim_class": "custody_admission",
    "profile_uri": "profiles/custody-admission.profile.json"
  },
  "claim": {
    "claim_id": "claim_custody_admission_0001",
    "claimant": {
      "name": "Example Operator",
      "role": "system_or_reviewer",
      "identifier": null
    },
    "statement": "The external package may be admitted into the production build pipeline.",
    "claim_class": "custody_admission",
    "claimed_state": "admitted_with_restrictions",
    "claim_scope": "Production build pipeline for package version 3.2.1 only.",
    "asserted_at": "2026-06-11T12:00:00Z"
  },
  "instability": {
    "instability_types": [
      "custody_dependent",
      "version_dependent",
      "authority_dependent"
    ],
    "reason": "Admission depends on artifact identity, source integrity, ingress controls, scan results, and revocation ability.",
    "known_disagreements": [],
    "open_questions": []
  },
  "support_relation": {
    "summary": "The admission state is supported by digest verification, source repository check, security scan, and revocation controls.",
    "support_required": [
      "digest verification",
      "source repository check",
      "security scan",
      "revocation mechanism"
    ],
    "support_holder": "Build pipeline governance system",
    "failure_mode": "If package identity changes or revocation cannot be enforced, the admission state fails.",
    "withdrawal_test": {
      "applicable": false,
      "description": "Evaluate whether the claimed state remains valid if the listed support relation is withdrawn, expires, is revoked, or is superseded.",
      "observed_result": null
    }
  },
  "authority_or_rule": {
    "authority_type": "technical_standard",
    "authority_name": "Build Custody Gate v0.1",
    "rule_reference": "custody-admission-v0.1#restricted-admission",
    "rule_summary": "External packages may enter production only if identity, ingress, and revocation controls are sufficient for their authority surface.",
    "decision_method": "System checked digest, source, scan status, allowed ingress path, and rollback/revocation capability.",
    "decision_inputs_required": [
      "ev_digest_0001",
      "ev_scan_0001"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "ingress_or_execution",
    "description": "Valid for package version 3.2.1 entering the production build pipeline.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": null
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_digest_0001",
      "evidence_type": "attestation",
      "summary": "Package digest matched approved source record.",
      "source": "artifact repository",
      "uri": null,
      "hash": "sha256:examplepackagehash",
      "observed_at": "2026-06-11T08:00:00Z",
      "weight_or_role": "identity evidence"
    },
    {
      "evidence_id": "ev_scan_0001",
      "evidence_type": "audit_log",
      "summary": "Security scan found no critical findings; two medium findings accepted with mitigation.",
      "source": "security scanner",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-11T08:05:00Z",
      "weight_or_role": "risk evidence"
    }
  ],
  "disposition": {
    "disposition_id": "disp_custody_admission_0001",
    "disposition_type": "custody_admission",
    "disposition_value": "admitted_with_restrictions",
    "status": "active",
    "rationale": "Identity and ingress controls pass; medium findings require restricted deployment and monitoring.",
    "issued_by": "Build Custody Gate v0.1",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Production build pipeline for package version 3.2.1 only.",
    "confidence_or_strength": "record-sufficient for stated scope; not a universal truth claim"
  },
  "provenance": {
    "source_records": [
      "ev_digest_0001",
      "ev_scan_0001"
    ],
    "record_generation_process": "Example disposition record assembled from listed evidence inputs and profile-specific fields.",
    "generated_by": "Disposition Record Kernel v0.1 example generator",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Re-run the decision method using the listed evidence inputs, rule summary, profile fields, and horizon conditions. Compare resulting disposition with this record.",
    "decision_inputs": [
      "ev_digest_0001",
      "ev_scan_0001"
    ],
    "known_non_replayable_elements": [
      "Any private reviewer deliberation not captured in evidence_inputs."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "A required evidence input is invalid, incomplete, superseded, or misdescribed.",
      "The rule or authority was not applicable to the claim class.",
      "The support relation changes before or at the stated horizon.",
      "The disposition is used outside the effective scope."
    ],
    "review_path": "Route to the profile-specific reviewer, governance body, or system owner.",
    "reversal_conditions": [
      "A new required input changes the rule outcome.",
      "A successful challenge shows the disposition exceeded its scope.",
      "The support relation fails at the stated horizon."
    ]
  },
  "limitations": {
    "claims_supported": [
      "Package version 3.2.1 is admitted with restrictions under the stated custody gate."
    ],
    "claims_not_supported": [
      "The record does not guarantee package safety, replace SBOMs, or replace deployment logs."
    ],
    "unresolved_questions": [
      "Are medium findings still acceptable if the authority surface changes?"
    ],
    "known_limits": [
      "The disposition is version-specific and fails if digest, source, or revocation controls change."
    ]
  },
  "profile_extensions": {
    "artifact": {
      "name": "example-package",
      "version": "3.2.1",
      "type": "software_dependency",
      "digest": "sha256:examplepackagehash"
    },
    "authority_surface": "Package executes during production service runtime with network access disabled.",
    "identity_checks": [
      {
        "check": "digest_match",
        "result": "pass"
      },
      {
        "check": "source_repository",
        "result": "pass"
      }
    ],
    "ingress_controls": [
      {
        "control": "approved_artifact_repository_only",
        "result": "pass"
      }
    ],
    "revocation_controls": [
      {
        "control": "dependency_lockfile_revert",
        "result": "available"
      },
      {
        "control": "artifact_repository_block",
        "result": "available"
      }
    ],
    "execution_consequence": "Runtime dependency inside production service.",
    "admission_state": "admitted_with_restrictions",
    "residual_risks": [
      "Two medium scanner findings require monitoring.",
      "Admission does not cover future versions."
    ]
  }
}


==> anc/drk-v0.1/examples/label-resolution.example.json <==
{
  "record_id": "drk_label_resolution_0001",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "label-resolution",
    "profile_version": "0.1.0",
    "claim_class": "label_resolution",
    "profile_uri": "profiles/label-resolution.profile.json"
  },
  "claim": {
    "claim_id": "claim_label_resolution_0001",
    "claimant": {
      "name": "Example Operator",
      "role": "system_or_reviewer",
      "identifier": null
    },
    "statement": "The item should receive the operative label 'medical_device' for this dataset release.",
    "claim_class": "label_resolution",
    "claimed_state": "accepted_label: medical_device",
    "claim_scope": "Dataset release candidate 2026-06-11 only.",
    "asserted_at": "2026-06-11T12:00:00Z"
  },
  "instability": {
    "instability_types": [
      "contested",
      "policy_mediated",
      "uncertain"
    ],
    "reason": "Annotators disagreed between 'consumer_wellness' and 'medical_device'; dataset policy requires a single operative label for this release.",
    "known_disagreements": [],
    "open_questions": []
  },
  "support_relation": {
    "summary": "The label is supported by reviewer judgments, the label policy, and adjudication notes.",
    "support_required": [
      "annotator judgments",
      "label policy",
      "adjudicator review"
    ],
    "support_holder": "Dataset governance workflow",
    "failure_mode": "If the label policy changes or reviewer notes are invalidated, the accepted label may not hold.",
    "withdrawal_test": {
      "applicable": false,
      "description": "Evaluate whether the claimed state remains valid if the listed support relation is withdrawn, expires, is revoked, or is superseded.",
      "observed_result": null
    }
  },
  "authority_or_rule": {
    "authority_type": "human_reviewer",
    "authority_name": "Dataset Adjudication Reviewer",
    "rule_reference": "label-policy-v0.4#medical_device",
    "rule_summary": "When an item makes diagnostic or treatment-guiding claims, classify as medical_device unless the claim is purely wellness-oriented.",
    "decision_method": "Reviewer compared annotator disagreement against policy criteria and selected the operative label while preserving residual disagreement.",
    "decision_inputs_required": [
      "ev_annotator_votes_0001",
      "ev_label_policy_0004"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "point_in_time",
    "description": "Valid for dataset release candidate 2026-06-11.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": null
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_annotator_votes_0001",
      "evidence_type": "human_review",
      "summary": "Three annotators split 2:1 between medical_device and consumer_wellness.",
      "source": "internal labeling platform",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:30:00Z",
      "weight_or_role": "primary disagreement evidence"
    },
    {
      "evidence_id": "ev_label_policy_0004",
      "evidence_type": "policy_document",
      "summary": "Dataset label policy defining medical_device and consumer_wellness classes.",
      "source": "dataset governance repository",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:35:00Z",
      "weight_or_role": "conversion rule"
    }
  ],
  "disposition": {
    "disposition_id": "disp_label_resolution_0001",
    "disposition_type": "label_resolution",
    "disposition_value": "accepted_label",
    "status": "active",
    "rationale": "The policy treats diagnostic guidance as medical_device; the item text contains treatment-guiding language.",
    "issued_by": "Dataset Adjudication Reviewer",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Dataset release candidate 2026-06-11 only.",
    "confidence_or_strength": "record-sufficient for stated scope; not a universal truth claim"
  },
  "provenance": {
    "source_records": [
      "ev_annotator_votes_0001",
      "ev_label_policy_0004"
    ],
    "record_generation_process": "Example disposition record assembled from listed evidence inputs and profile-specific fields.",
    "generated_by": "Disposition Record Kernel v0.1 example generator",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Re-run the decision method using the listed evidence inputs, rule summary, profile fields, and horizon conditions. Compare resulting disposition with this record.",
    "decision_inputs": [
      "ev_annotator_votes_0001",
      "ev_label_policy_0004"
    ],
    "known_non_replayable_elements": [
      "Any private reviewer deliberation not captured in evidence_inputs."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "A required evidence input is invalid, incomplete, superseded, or misdescribed.",
      "The rule or authority was not applicable to the claim class.",
      "The support relation changes before or at the stated horizon.",
      "The disposition is used outside the effective scope."
    ],
    "review_path": "Route to the profile-specific reviewer, governance body, or system owner.",
    "reversal_conditions": [
      "A new required input changes the rule outcome.",
      "A successful challenge shows the disposition exceeded its scope.",
      "The support relation fails at the stated horizon."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The operative label for this dataset release is medical_device."
    ],
    "claims_not_supported": [
      "The record does not prove the product is legally a regulated medical device.",
      "The record does not assert universal ground truth."
    ],
    "unresolved_questions": [
      "Would a jurisdiction-specific medical-device rule alter the label?"
    ],
    "known_limits": [
      "The disposition is limited to the named dataset release and label policy version."
    ]
  },
  "profile_extensions": {
    "item": {
      "item_id": "item_48291",
      "description": "Product description containing diagnostic and treatment-guiding language."
    },
    "label_space": [
      "medical_device",
      "consumer_wellness",
      "other"
    ],
    "candidate_labels": [
      "medical_device",
      "consumer_wellness"
    ],
    "judgments": [
      {
        "judge": "annotator_a",
        "label": "medical_device",
        "rationale": "diagnostic claim"
      },
      {
        "judge": "annotator_b",
        "label": "consumer_wellness",
        "rationale": "marketed as wellness"
      },
      {
        "judge": "annotator_c",
        "label": "medical_device",
        "rationale": "treatment guidance"
      }
    ],
    "resolution_rule": "single-label adjudication using label-policy-v0.4",
    "accepted_label": "medical_device",
    "residual_uncertainty": "Marketing context remains ambiguous; record does not assert objective ground truth."
  }
}


==> anc/drk-v0.1/examples/state-claim-support-withdrawal.example.json <==
{
  "record_id": "drk_state_claim_0001",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "state-claim-support-withdrawal",
    "profile_version": "0.1.0",
    "claim_class": "state_claim_support_withdrawal",
    "profile_uri": "profiles/state-claim-support-withdrawal.profile.json"
  },
  "claim": {
    "claim_id": "claim_state_claim_0001",
    "claimant": {
      "name": "Example Operator",
      "role": "system_or_reviewer",
      "identifier": null
    },
    "statement": "The user retains meaningful use of the purchased device after vendor service withdrawal.",
    "claim_class": "state_claim_support_withdrawal",
    "claimed_state": "state_support_dependent",
    "claim_scope": "Functional-use assessment for the named device model and service configuration.",
    "asserted_at": "2026-06-11T12:00:00Z"
  },
  "instability": {
    "instability_types": [
      "support_dependent",
      "observer_relative",
      "authority_dependent"
    ],
    "reason": "The device appears owned by the user, but core functionality depends on remote vendor authentication and cloud service availability.",
    "known_disagreements": [],
    "open_questions": []
  },
  "support_relation": {
    "summary": "The claimed use state is supported by device possession, vendor authentication, and cloud service availability.",
    "support_required": [
      "physical possession",
      "vendor authentication",
      "cloud service availability"
    ],
    "support_holder": "Vendor cloud service",
    "failure_mode": "If vendor authentication is withdrawn, core functionality is unavailable despite physical possession.",
    "withdrawal_test": {
      "applicable": true,
      "description": "Evaluate whether the claimed state remains valid if the listed support relation is withdrawn, expires, is revoked, or is superseded.",
      "observed_result": null
    }
  },
  "authority_or_rule": {
    "authority_type": "organizational_policy",
    "authority_name": "State Claim Review",
    "rule_reference": "state-claim-support-withdrawal-v0.1#functional-use",
    "rule_summary": "A durable use claim is support-dependent when the claimed use fails after withdrawal of a required support service.",
    "decision_method": "Reviewer compared claimed use against support map and simulated service withdrawal condition.",
    "decision_inputs_required": [
      "ev_device_terms_0001",
      "ev_withdrawal_test_0001"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "support_withdrawal",
    "description": "Evaluate device functionality after vendor authentication service is disabled.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": null
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_device_terms_0001",
      "evidence_type": "contract",
      "summary": "Terms describe cloud authentication as required for core features.",
      "source": "device service terms",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-08T11:00:00Z",
      "weight_or_role": "support relation evidence"
    },
    {
      "evidence_id": "ev_withdrawal_test_0001",
      "evidence_type": "measurement",
      "summary": "Core functionality unavailable in test mode when authentication endpoint is blocked.",
      "source": "support withdrawal test",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-09T11:00:00Z",
      "weight_or_role": "withdrawal evidence"
    }
  ],
  "disposition": {
    "disposition_id": "disp_state_claim_0001",
    "disposition_type": "state_claim_support_withdrawal",
    "disposition_value": "state_support_dependent",
    "status": "active",
    "rationale": "The claimed use state depends on vendor authentication; physical possession alone does not retain the claimed functionality.",
    "issued_by": "State Claim Review",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Functional-use assessment for the named device model and service configuration.",
    "confidence_or_strength": "record-sufficient for stated scope; not a universal truth claim"
  },
  "provenance": {
    "source_records": [
      "ev_device_terms_0001",
      "ev_withdrawal_test_0001"
    ],
    "record_generation_process": "Example disposition record assembled from listed evidence inputs and profile-specific fields.",
    "generated_by": "Disposition Record Kernel v0.1 example generator",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Re-run the decision method using the listed evidence inputs, rule summary, profile fields, and horizon conditions. Compare resulting disposition with this record.",
    "decision_inputs": [
      "ev_device_terms_0001",
      "ev_withdrawal_test_0001"
    ],
    "known_non_replayable_elements": [
      "Any private reviewer deliberation not captured in evidence_inputs."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "A required evidence input is invalid, incomplete, superseded, or misdescribed.",
      "The rule or authority was not applicable to the claim class.",
      "The support relation changes before or at the stated horizon.",
      "The disposition is used outside the effective scope."
    ],
    "review_path": "Route to the profile-specific reviewer, governance body, or system owner.",
    "reversal_conditions": [
      "A new required input changes the rule outcome.",
      "A successful challenge shows the disposition exceeded its scope.",
      "The support relation fails at the stated horizon."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The claimed meaningful-use state is support-dependent under the stated withdrawal test."
    ],
    "claims_not_supported": [
      "The record does not determine legal ownership, damages, consumer-law liability, or court remedy."
    ],
    "unresolved_questions": [
      "Would offline fallback firmware alter the withdrawal result?"
    ],
    "known_limits": [
      "The record is limited to the tested configuration and does not replace legal analysis."
    ]
  },
  "profile_extensions": {
    "claimed_state": "meaningful device use retained by purchaser",
    "support_holder": "Vendor cloud authentication service",
    "support_mechanism": "Device requires remote authentication for core features.",
    "withdrawal_event": "Authentication endpoint unavailable or vendor disables service.",
    "withdrawal_horizon": "Immediate post-withdrawal functionality test.",
    "retained_state_after_withdrawal": "Physical possession retained; core feature use unavailable.",
    "continuity_holder": "Vendor service operator",
    "mismatch_assessment": "The holder of functional continuity does not match the party claimed to hold meaningful use."
  }
}


==> anc/drk-v0.1/examples/visual-release.example.json <==
{
  "record_id": "drk_visual_release_0001",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "visual-release",
    "profile_version": "0.1.0",
    "claim_class": "visual_release",
    "profile_uri": "profiles/visual-release.profile.json"
  },
  "claim": {
    "claim_id": "claim_visual_release_0001",
    "claimant": {
      "name": "Example Operator",
      "role": "system_or_reviewer",
      "identifier": null
    },
    "statement": "The visual asset may be released for the specified campaign landing page.",
    "claim_class": "visual_release",
    "claimed_state": "released_with_restrictions",
    "claim_scope": "Owned campaign landing page, original asset only, six-month term.",
    "asserted_at": "2026-06-11T12:00:00Z"
  },
  "instability": {
    "instability_types": [
      "rights_dependent",
      "policy_mediated",
      "custody_dependent"
    ],
    "reason": "The asset's release depends on source provenance, license scope, likeness checks, and campaign-use restrictions.",
    "known_disagreements": [],
    "open_questions": []
  },
  "support_relation": {
    "summary": "The release state is supported by asset provenance, license evidence, likeness review, and policy checks.",
    "support_required": [
      "asset provenance",
      "license grant",
      "likeness review",
      "campaign policy"
    ],
    "support_holder": "Brand asset governance workflow",
    "failure_mode": "If license scope or likeness consent is invalidated, the release state fails.",
    "withdrawal_test": {
      "applicable": false,
      "description": "Evaluate whether the claimed state remains valid if the listed support relation is withdrawn, expires, is revoked, or is superseded.",
      "observed_result": null
    }
  },
  "authority_or_rule": {
    "authority_type": "organizational_policy",
    "authority_name": "Visual Release Review",
    "rule_reference": "visual-release-policy-v0.2#campaign-use",
    "rule_summary": "Release is allowed when provenance is sufficient, license covers the intended channel, likeness risk is cleared or restricted, and policy checks pass.",
    "decision_method": "Release reviewer compared intended use against rights, likeness, provenance, and policy evidence.",
    "decision_inputs_required": [
      "ev_asset_origin_0001",
      "ev_license_0001"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "release_context",
    "description": "Valid only for the specified landing page campaign use and not for paid social, out-of-home, or derivative edits.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": null
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_asset_origin_0001",
      "evidence_type": "provenance_record",
      "summary": "Asset origin and custody record supplied by production team.",
      "source": "asset management system",
      "uri": null,
      "hash": "sha256:examplevisualhash",
      "observed_at": "2026-06-09T14:10:00Z",
      "weight_or_role": "origin and custody evidence"
    },
    {
      "evidence_id": "ev_license_0001",
      "evidence_type": "contract",
      "summary": "License grant covers owned website campaign use for six months.",
      "source": "rights management repository",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-09T14:20:00Z",
      "weight_or_role": "rights evidence"
    }
  ],
  "disposition": {
    "disposition_id": "disp_visual_release_0001",
    "disposition_type": "visual_release",
    "disposition_value": "released_with_restrictions",
    "status": "active",
    "rationale": "Rights evidence supports owned-website use, but does not support paid social or derivative edits.",
    "issued_by": "Visual Release Review",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Owned campaign landing page, original asset only, six-month term.",
    "confidence_or_strength": "record-sufficient for stated scope; not a universal truth claim"
  },
  "provenance": {
    "source_records": [
      "ev_asset_origin_0001",
      "ev_license_0001"
    ],
    "record_generation_process": "Example disposition record assembled from listed evidence inputs and profile-specific fields.",
    "generated_by": "Disposition Record Kernel v0.1 example generator",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Re-run the decision method using the listed evidence inputs, rule summary, profile fields, and horizon conditions. Compare resulting disposition with this record.",
    "decision_inputs": [
      "ev_asset_origin_0001",
      "ev_license_0001"
    ],
    "known_non_replayable_elements": [
      "Any private reviewer deliberation not captured in evidence_inputs."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "A required evidence input is invalid, incomplete, superseded, or misdescribed.",
      "The rule or authority was not applicable to the claim class.",
      "The support relation changes before or at the stated horizon.",
      "The disposition is used outside the effective scope."
    ],
    "review_path": "Route to the profile-specific reviewer, governance body, or system owner.",
    "reversal_conditions": [
      "A new required input changes the rule outcome.",
      "A successful challenge shows the disposition exceeded its scope.",
      "The support relation fails at the stated horizon."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The asset may be used on the specified owned landing page under stated restrictions."
    ],
    "claims_not_supported": [
      "The record does not clear paid social, derivative edits, all jurisdictions, or all future campaigns.",
      "The record does not replace source provenance or rights contracts."
    ],
    "unresolved_questions": [
      "Does the campaign add new markets that exceed the license?"
    ],
    "known_limits": [
      "The disposition is release-context-specific and depends on continued validity of rights evidence."
    ]
  },
  "profile_extensions": {
    "asset": {
      "asset_id": "asset_2026_117",
      "asset_type": "image",
      "description": "Campaign hero image with one identifiable model."
    },
    "intended_use": {
      "channel": "owned website landing page",
      "duration": "six months",
      "territory": "specified campaign markets",
      "modification_allowed": false
    },
    "rights_checks": [
      {
        "check": "license_scope",
        "result": "pass_for_owned_website"
      },
      {
        "check": "derivative_rights",
        "result": "not_cleared"
      }
    ],
    "likeness_checks": [
      {
        "check": "model_release",
        "result": "pass_for_campaign_context"
      }
    ],
    "provenance_signals": [
      {
        "signal": "asset_origin_record",
        "result": "present"
      },
      {
        "signal": "custody_hash",
        "result": "present"
      }
    ],
    "policy_checks": [
      {
        "check": "brand_safety",
        "result": "pass"
      },
      {
        "check": "restricted_channels",
        "result": "paid_social_not_cleared"
      }
    ],
    "release_state": "released_with_restrictions",
    "use_restrictions": [
      "owned website only",
      "no derivative edits",
      "no paid social",
      "six-month term"
    ]
  }
}


==> anc/drk-v0.1/manifest.json <==
{
  "name": "disposition-record-kernel",
  "version": "0.1.0",
  "description": "Schema, profiles, examples, and README for the Disposition Record Kernel.",
  "created_at": "2026-06-11T12:00:00Z",
  "contents": {
    "schema": [
      "schema/disposition-record-kernel.schema.json"
    ],
    "profiles": [
      "clinical-trial-materiality.profile.json",
      "custody-admission.profile.json",
      "label-resolution.profile.json",
      "state-claim-support-withdrawal.profile.json",
      "visual-release.profile.json"
    ],
    "examples": [
      "clinical-trial-materiality.example.json",
      "custody-admission.example.json",
      "label-resolution.example.json",
      "state-claim-support-withdrawal.example.json",
      "visual-release.example.json"
    ],
    "docs": [
      "docs/non-examples.md",
      "docs/profile-authoring-guide.md",
      "docs/validation.md"
    ]
  },
  "claim_boundary": "DRK records the conversion from uncertain, contested, or support-dependent claims into authoritative dispositions. It does not replace provenance, audit logs, model cards, C2PA credentials, certificates, or compliance records."
}


==> anc/drk-v0.1/profiles/clinical-trial-materiality.profile.json <==
{
  "profile_id": "clinical-trial-materiality",
  "profile_version": "0.1.0",
  "title": "Clinical Trial Materiality Profile",
  "purpose": "Records how a registry version change or protocol-related difference is converted into a materiality disposition.",
  "kernel_claim_class": "clinical_trial_materiality",
  "profile_note": "Profile files define recommended profile-specific fields, dispositions, and examples. They do not replace the canonical kernel schema; they narrow it for a domain.",
  "recommended_dispositions": [
    "material_change",
    "non_material_change",
    "requires_clinical_review",
    "requires_regulatory_review",
    "insufficient_context",
    "unsupported_materiality_claim"
  ],
  "recommended_instability_types": [
    "version_dependent",
    "authority_dependent",
    "uncertain",
    "policy_mediated"
  ],
  "profile_extensions_required": [
    "trial_identifier",
    "registry",
    "version_from",
    "version_to",
    "changed_fields",
    "materiality_category",
    "clinical_relevance_basis",
    "review_questions"
  ],
  "profile_extensions_descriptions": {
    "trial_identifier": "Registry identifier or internal trial identifier.",
    "registry": "Registry or source system.",
    "version_from": "Earlier version considered.",
    "version_to": "Later version considered.",
    "changed_fields": "Fields or paths that changed.",
    "materiality_category": "Endpoint, eligibility, outcome, sponsor, recruitment, statistical, administrative, or other materiality category.",
    "clinical_relevance_basis": "Why the change is or is not clinically/research relevant.",
    "review_questions": "Questions a reviewer should consider before relying on the disposition."
  },
  "non_goals": [
    "Does not replace registry history, source records, or regulatory submissions.",
    "Does not decide clinical efficacy.",
    "Does not allege misconduct from a change alone."
  ]
}


==> anc/drk-v0.1/profiles/custody-admission.profile.json <==
{
  "profile_id": "custody-admission",
  "profile_version": "0.1.0",
  "title": "Custody Admission Profile",
  "purpose": "Records how an external artifact, dependency, model, package, data file, or executable object is admitted, rejected, restricted, or quarantined in a system with operational authority.",
  "kernel_claim_class": "custody_admission",
  "profile_note": "Profile files define recommended profile-specific fields, dispositions, and examples. They do not replace the canonical kernel schema; they narrow it for a domain.",
  "recommended_dispositions": [
    "admitted",
    "admitted_with_restrictions",
    "rejected",
    "quarantined",
    "requires_manual_review",
    "revoked"
  ],
  "recommended_instability_types": [
    "custody_dependent",
    "support_dependent",
    "version_dependent",
    "authority_dependent"
  ],
  "profile_extensions_required": [
    "artifact",
    "authority_surface",
    "identity_checks",
    "ingress_controls",
    "revocation_controls",
    "execution_consequence",
    "admission_state",
    "residual_risks"
  ],
  "profile_extensions_descriptions": {
    "artifact": "The object proposed for admission.",
    "authority_surface": "What the artifact can affect if admitted.",
    "identity_checks": "Digest, signature, source, reproducibility, or publisher checks.",
    "ingress_controls": "How the artifact enters the system.",
    "revocation_controls": "How admission can be withdrawn or disabled.",
    "execution_consequence": "What consequences follow from admission.",
    "admission_state": "The operative custody disposition.",
    "residual_risks": "Known risks that remain after disposition."
  },
  "non_goals": [
    "Does not replace SBOMs, security scan logs, provenance attestations, or deployment logs.",
    "Does not guarantee that an artifact is safe.",
    "Does not apply to artifacts with no operational consequence."
  ]
}


==> anc/drk-v0.1/profiles/label-resolution.profile.json <==
{
  "profile_id": "label-resolution",
  "profile_version": "0.1.0",
  "title": "Label Resolution Profile",
  "purpose": "Records how uncertain, conflicting, or policy-mediated labeling evidence becomes an accepted label or other label disposition.",
  "kernel_claim_class": "label_resolution",
  "profile_note": "Profile files define recommended profile-specific fields, dispositions, and examples. They do not replace the canonical kernel schema; they narrow it for a domain.",
  "recommended_dispositions": [
    "accepted_label",
    "rejected_label",
    "escalated_for_review",
    "multi_label_retained",
    "abstain",
    "insufficient_evidence"
  ],
  "recommended_instability_types": [
    "contested",
    "uncertain",
    "policy_mediated",
    "model_mediated"
  ],
  "profile_extensions_required": [
    "item",
    "label_space",
    "candidate_labels",
    "judgments",
    "resolution_rule",
    "accepted_label",
    "residual_uncertainty"
  ],
  "profile_extensions_descriptions": {
    "item": "The object being labeled.",
    "label_space": "Permitted labels or classes.",
    "candidate_labels": "Labels proposed by reviewers, models, or rules.",
    "judgments": "Human or model judgments that were considered.",
    "resolution_rule": "Aggregation, adjudication, or policy rule used to collapse or preserve disagreement.",
    "accepted_label": "The operative label, if one was accepted.",
    "residual_uncertainty": "What disagreement or ambiguity remains after disposition."
  },
  "non_goals": [
    "Does not assert that the accepted label is ground truth.",
    "Does not replace dataset documentation or model cards."
  ]
}


==> anc/drk-v0.1/profiles/state-claim-support-withdrawal.profile.json <==
{
  "profile_id": "state-claim-support-withdrawal",
  "profile_version": "0.1.0",
  "title": "State Claim / Support Withdrawal Profile",
  "purpose": "Records whether a claimed state survives withdrawal, revocation, expiry, or failure of the support relation that maintained it.",
  "kernel_claim_class": "state_claim_support_withdrawal",
  "profile_note": "Profile files define recommended profile-specific fields, dispositions, and examples. They do not replace the canonical kernel schema; they narrow it for a domain.",
  "recommended_dispositions": [
    "state_retained",
    "state_failed_after_withdrawal",
    "state_support_dependent",
    "continuity_holder_mismatch",
    "requires_withdrawal_test",
    "insufficient_support_record"
  ],
  "recommended_instability_types": [
    "support_dependent",
    "authority_dependent",
    "observer_relative",
    "provisional"
  ],
  "profile_extensions_required": [
    "claimed_state",
    "support_holder",
    "support_mechanism",
    "withdrawal_event",
    "withdrawal_horizon",
    "retained_state_after_withdrawal",
    "continuity_holder",
    "mismatch_assessment"
  ],
  "profile_extensions_descriptions": {
    "claimed_state": "The state alleged to be durable, transferred, settled, independent, deleted, retained, or owned.",
    "support_holder": "Who or what maintains the state before withdrawal.",
    "support_mechanism": "How the state is maintained.",
    "withdrawal_event": "The removal, failure, revocation, expiry, or disablement event.",
    "withdrawal_horizon": "When survival of the state is evaluated.",
    "retained_state_after_withdrawal": "What state remains after support withdrawal.",
    "continuity_holder": "Who or what actually holds continuity after withdrawal.",
    "mismatch_assessment": "Whether the observed holder of continuity matches the claimed holder."
  },
  "non_goals": [
    "Does not replace legal analysis or court findings.",
    "Does not itself prove ownership, transfer, deletion, or repossession.",
    "Does not apply where no support relation is material."
  ]
}


==> anc/drk-v0.1/profiles/visual-release.profile.json <==
{
  "profile_id": "visual-release",
  "profile_version": "0.1.0",
  "title": "Visual Release Profile",
  "purpose": "Records how an image, video, or visual asset receives a release, restriction, block, or escalation disposition under rights, provenance, likeness, context, and policy constraints.",
  "kernel_claim_class": "visual_release",
  "profile_note": "Profile files define recommended profile-specific fields, dispositions, and examples. They do not replace the canonical kernel schema; they narrow it for a domain.",
  "recommended_dispositions": [
    "released",
    "released_with_restrictions",
    "blocked",
    "escalated_for_rights_review",
    "escalated_for_likeness_review",
    "insufficient_clearance"
  ],
  "recommended_instability_types": [
    "rights_dependent",
    "policy_mediated",
    "custody_dependent",
    "observer_relative",
    "uncertain"
  ],
  "profile_extensions_required": [
    "asset",
    "intended_use",
    "rights_checks",
    "likeness_checks",
    "provenance_signals",
    "policy_checks",
    "release_state",
    "use_restrictions"
  ],
  "profile_extensions_descriptions": {
    "asset": "The visual asset under review.",
    "intended_use": "The use context for which release is requested.",
    "rights_checks": "Licensing, ownership, and permission checks.",
    "likeness_checks": "Checks concerning identifiable persons, consent, and publicity/privacy issues.",
    "provenance_signals": "Credentials, origin records, generation records, or custody evidence considered.",
    "policy_checks": "Internal or external policy constraints applied.",
    "release_state": "The operative release state assigned.",
    "use_restrictions": "Territory, channel, duration, modification, or context restrictions."
  },
  "non_goals": [
    "Does not replace C2PA-style credentials or provenance metadata.",
    "Does not guarantee legal clearance in all jurisdictions.",
    "Does not assert that an image is objectively safe."
  ]
}


==> anc/drk-v0.1/schema/disposition-record-kernel.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/disposition-record-kernel/v0.1/schema/disposition-record-kernel.schema.json",
  "title": "Disposition Record Kernel v0.1",
  "description": "A narrow record for documenting how an uncertain, contested, provisional, policy-mediated, or support-dependent claim is converted into an authoritative disposition. This schema does not replace provenance, audit logs, C2PA credentials, model cards, certificates, or compliance records; it can reference them as evidence inputs.",
  "type": "object",
  "additionalProperties": false,
  "required": [
    "record_id",
    "kernel_version",
    "record_type",
    "created_at",
    "domain_profile",
    "claim",
    "instability",
    "support_relation",
    "authority_or_rule",
    "horizon_or_trigger",
    "evidence_inputs",
    "disposition",
    "provenance",
    "replay",
    "contestability",
    "limitations",
    "profile_extensions"
  ],
  "properties": {
    "record_id": {
      "type": "string",
      "description": "Stable identifier for this disposition record.",
      "pattern": "^drk_[a-z0-9][a-z0-9_.-]{5,}$"
    },
    "kernel_version": {
      "type": "string",
      "const": "0.1.0"
    },
    "record_type": {
      "type": "string",
      "const": "disposition_record"
    },
    "created_at": {
      "type": "string",
      "format": "date-time"
    },
    "domain_profile": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "profile_id",
        "profile_version",
        "claim_class"
      ],
      "properties": {
        "profile_id": {
          "type": "string",
          "enum": [
            "label-resolution",
            "visual-release",
            "clinical-trial-materiality",
            "state-claim-support-withdrawal",
            "custody-admission",
            "custom"
          ]
        },
        "profile_version": {
          "type": "string"
        },
        "claim_class": {
          "type": "string"
        },
        "profile_uri": {
          "type": [
            "string",
            "null"
          ]
        }
      }
    },
    "claim": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "claim_id",
        "claimant",
        "statement",
        "claim_class",
        "claimed_state"
      ],
      "properties": {
        "claim_id": {
          "type": "string"
        },
        "claimant": {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "name",
            "role"
          ],
          "properties": {
            "name": {
              "type": "string"
            },
            "role": {
              "type": "string"
            },
            "identifier": {
              "type": [
                "string",
                "null"
              ]
            }
          }
        },
        "statement": {
          "type": "string"
        },
        "claim_class": {
          "type": "string"
        },
        "claimed_state": {
          "type": "string"
        },
        "claim_scope": {
          "type": [
            "string",
            "null"
          ]
        },
        "asserted_at": {
          "type": [
            "string",
            "null"
          ],
          "format": "date-time"
        }
      }
    },
    "instability": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "instability_types",
        "reason"
      ],
      "properties": {
        "instability_types": {
          "type": "array",
          "minItems": 1,
          "items": {
            "type": "string",
            "enum": [
              "uncertain",
              "contested",
              "provisional",
              "policy_mediated",
              "support_dependent",
              "observer_relative",
              "version_dependent",
              "authority_dependent",
              "model_mediated",
              "rights_dependent",
              "custody_dependent",
              "other"
            ]
          },
          "uniqueItems": true
        },
        "reason": {
          "type": "string"
        },
        "known_disagreements": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "open_questions": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      }
    },
    "support_relation": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "summary",
        "support_required",
        "support_holder",
        "failure_mode"
      ],
      "properties": {
        "summary": {
          "type": "string"
        },
        "support_required": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "support_holder": {
          "type": [
            "string",
            "null"
          ],
          "description": "Person, institution, system, infrastructure, or condition that maintains the claimed state, if identifiable."
        },
        "failure_mode": {
          "type": [
            "string",
            "null"
          ],
          "description": "What would undermine the claimed state or make the disposition invalid."
        },
        "withdrawal_test": {
          "type": [
            "object",
            "null"
          ],
          "additionalProperties": false,
          "required": [
            "applicable",
            "description"
          ],
          "properties": {
            "applicable": {
              "type": "boolean"
            },
            "description": {
              "type": "string"
            },
            "observed_result": {
              "type": [
                "string",
                "null"
              ]
            }
          }
        }
      }
    },
    "authority_or_rule": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "authority_type",
        "authority_name",
        "rule_reference",
        "rule_summary",
        "decision_method"
      ],
      "properties": {
        "authority_type": {
          "type": "string",
          "enum": [
            "human_reviewer",
            "committee",
            "court_or_legal_standard",
            "platform_policy",
            "organizational_policy",
            "technical_standard",
            "deterministic_rule",
            "model_assisted_rule",
            "contractual_rule",
            "regulatory_rule",
            "other"
          ]
        },
        "authority_name": {
          "type": "string"
        },
        "rule_reference": {
          "type": [
            "string",
            "null"
          ]
        },
        "rule_summary": {
          "type": "string"
        },
        "decision_method": {
          "type": "string",
          "description": "How the authority or rule converted the claim into a disposition."
        },
        "decision_inputs_required": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      }
    },
    "horizon_or_trigger": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "horizon_type",
        "description"
      ],
      "properties": {
        "horizon_type": {
          "type": "string",
          "enum": [
            "point_in_time",
            "time_window",
            "release_context",
            "support_withdrawal",
            "revocation",
            "version_change",
            "recovery_attempt",
            "appeal_or_challenge",
            "ingress_or_execution",
            "other"
          ]
        },
        "description": {
          "type": "string"
        },
        "effective_from": {
          "type": [
            "string",
            "null"
          ],
          "format": "date-time"
        },
        "effective_until": {
          "type": [
            "string",
            "null"
          ],
          "format": "date-time"
        },
        "trigger_event": {
          "type": [
            "string",
            "null"
          ]
        }
      }
    },
    "evidence_inputs": {
      "type": "array",
      "minItems": 1,
      "description": "Evidence inputs can include provenance records, audit logs, certificates, credentials, model cards, compliance records, human review notes, registry versions, or other source material.",
      "items": {
        "type": "object",
        "additionalProperties": false,
        "required": [
          "evidence_id",
          "evidence_type",
          "summary",
          "source"
        ],
        "properties": {
          "evidence_id": {
            "type": "string"
          },
          "evidence_type": {
            "type": "string",
            "enum": [
              "provenance_record",
              "audit_log",
              "credential",
              "certificate",
              "model_card",
              "dataset_card",
              "compliance_record",
              "human_review",
              "policy_document",
              "registry_version",
              "diff",
              "measurement",
              "attestation",
              "contract",
              "court_record",
              "system_event",
              "other"
            ]
          },
          "summary": {
            "type": "string"
          },
          "source": {
            "type": "string"
          },
          "uri": {
            "type": [
              "string",
              "null"
            ]
          },
          "hash": {
            "type": [
              "string",
              "null"
            ]
          },
          "observed_at": {
            "type": [
              "string",
              "null"
            ],
            "format": "date-time"
          },
          "weight_or_role": {
            "type": [
              "string",
              "null"
            ]
          }
        }
      }
    },
    "disposition": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "disposition_id",
        "disposition_type",
        "disposition_value",
        "status",
        "rationale",
        "issued_by",
        "issued_at",
        "effective_scope"
      ],
      "properties": {
        "disposition_id": {
          "type": "string"
        },
        "disposition_type": {
          "type": "string",
          "description": "Domain-specific category of the authoritative outcome."
        },
        "disposition_value": {
          "type": "string",
          "description": "The assigned outcome, such as approved, denied, material, non-material, released, blocked, admitted, rejected, sufficient, insufficient, retained, withdrawn, or escalated."
        },
        "status": {
          "type": "string",
          "enum": [
            "draft",
            "active",
            "superseded",
            "withdrawn",
            "expired",
            "under_review"
          ]
        },
        "rationale": {
          "type": "string"
        },
        "issued_by": {
          "type": "string"
        },
        "issued_at": {
          "type": "string",
          "format": "date-time"
        },
        "effective_scope": {
          "type": "string"
        },
        "confidence_or_strength": {
          "type": [
            "string",
            "null"
          ],
          "description": "Optional qualitative strength, not a universal probability score."
        }
      }
    },
    "provenance": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "source_records",
        "record_generation_process"
      ],
      "properties": {
        "source_records": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "record_generation_process": {
          "type": "string"
        },
        "generated_by": {
          "type": [
            "string",
            "null"
          ]
        },
        "generation_tool": {
          "type": [
            "string",
            "null"
          ]
        },
        "prior_record_id": {
          "type": [
            "string",
            "null"
          ]
        },
        "supersedes": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      }
    },
    "replay": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "replay_possible",
        "replay_instructions",
        "decision_inputs",
        "known_non_replayable_elements"
      ],
      "properties": {
        "replay_possible": {
          "type": "boolean"
        },
        "replay_instructions": {
          "type": "string"
        },
        "decision_inputs": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "known_non_replayable_elements": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      }
    },
    "contestability": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "challenge_conditions",
        "review_path"
      ],
      "properties": {
        "challenge_conditions": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "review_path": {
          "type": [
            "string",
            "null"
          ]
        },
        "reversal_conditions": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      }
    },
    "limitations": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "claims_supported",
        "claims_not_supported",
        "unresolved_questions",
        "known_limits"
      ],
      "properties": {
        "claims_supported": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "claims_not_supported": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "unresolved_questions": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "known_limits": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      }
    },
    "profile_extensions": {
      "type": "object",
      "description": "Profile-specific fields. These are governed by separate profile files in /profiles.",
      "additionalProperties": true
    }
  }
}


==> anc/drk-v0.1/validation-results.json <==
[
  {
    "file": "examples/clinical-trial-materiality.example.json",
    "valid": true,
    "errors": []
  },
  {
    "file": "examples/custody-admission.example.json",
    "valid": true,
    "errors": []
  },
  {
    "file": "examples/label-resolution.example.json",
    "valid": true,
    "errors": []
  },
  {
    "file": "examples/state-claim-support-withdrawal.example.json",
    "valid": true,
    "errors": []
  },
  {
    "file": "examples/visual-release.example.json",
    "valid": true,
    "errors": []
  }
]


==> anc/evaluation/checks.py <==
"""Mechanical checks for claim-to-disposition records (evaluation package v1.0).

Four checks, each returning a list of findings (empty list = pass):

  C1 structure   - record validates against the DRK v0.1 JSON Schema
                   (draft 2020-12), with RFC 3339 date-time assertion.
  C2 profile     - record carries the fields its domain profile requires.
  C3 content     - the fields that answer the ten reviewer questions are not
                   vacuous (null, blank, or empty list).
  C4 coherence   - cross-field references resolve and timestamps are ordered;
                   the record was created at the point of disposition.

C1 is the validation DRK v0.1 implements. C2 tests the profiles' lists of
required fields, which DRK's documentation recommends checking from v0.2 on;
its tests that a required field is not empty and that the claim classes agree
are defined in the accompanying paper, as are C3 and C4.

None of the checks can establish that a record's answers are specific enough
to use (adequacy), that it is true (fidelity), or that the decision it records
was right (merits). See the paper, Sections 3.3 and 4, and Appendix A.
"""
from __future__ import annotations

import json
import re
from datetime import datetime, timedelta, timezone
from pathlib import Path

from jsonschema import Draft202012Validator, FormatChecker

_RFC3339 = re.compile(
    r"^\d{4}-\d{2}-\d{2}[Tt]\d{2}:\d{2}:\d{2}(\.\d+)?([Zz]|[+-]\d{2}:\d{2})$"
)


def parse_dt(value: str) -> datetime:
    """Parse an RFC 3339 date-time; raise ValueError if it is not one."""
    if not isinstance(value, str) or not _RFC3339.match(value):
        raise ValueError(f"not an RFC 3339 date-time: {value!r}")
    v = value.replace("z", "Z").replace("t", "T")
    if v.endswith("Z"):
        v = v[:-1] + "+00:00"
    dt = datetime.fromisoformat(v)
    return dt.astimezone(timezone.utc)


_format_checker = FormatChecker()


@_format_checker.checks("date-time", raises=ValueError)
def _is_datetime(value) -> bool:
    if not isinstance(value, str):
        return True  # format applies to strings only
    parse_dt(value)
    return True


def load(path) -> dict:
    return json.loads(Path(path).read_text(encoding="utf-8"))


# --------------------------------------------------------------------------
# C1 structure
# --------------------------------------------------------------------------
def check_structure(record: dict, schema: dict) -> list[str]:
    validator = Draft202012Validator(schema, format_checker=_format_checker)
    out = []
    for err in sorted(validator.iter_errors(record), key=lambda e: list(e.absolute_path)):
        where = "/".join(str(p) for p in err.absolute_path) or "(root)"
        out.append(f"{where}: {err.message[:160]}")
    return out


# --------------------------------------------------------------------------
# C2 profile
# --------------------------------------------------------------------------
def _vacuous(value) -> bool:
    if value is None:
        return True
    if isinstance(value, str):
        return value.strip() == ""
    if isinstance(value, dict):
        return len(value) == 0
    if isinstance(value, list):
        return all(_vacuous(item) for item in value)  # empty, or nothing but blanks
    return False


def check_profile(record: dict, profiles: dict[str, dict]) -> list[str]:
    out = []
    dp = record.get("domain_profile") or {}
    pid = dp.get("profile_id")
    profile = profiles.get(pid)
    if profile is None:
        return [f"domain_profile/profile_id: no profile definition for {pid!r}"]
    kc = profile.get("kernel_claim_class")
    if dp.get("claim_class") != kc:
        out.append(f"domain_profile/claim_class: {dp.get('claim_class')!r} != profile claim class {kc!r}")
    if (record.get("claim") or {}).get("claim_class") != kc:
        out.append("claim/claim_class: differs from profile claim class")
    ext = record.get("profile_extensions") or {}
    for key in profile.get("profile_extensions_required", []):
        if key not in ext:
            out.append(f"profile_extensions/{key}: required by profile, missing")
        elif _vacuous(ext[key]):
            out.append(f"profile_extensions/{key}: required by profile, empty")
    return out


def profile_advisories(record: dict, profiles: dict[str, dict]) -> list[str]:
    """Deviations from *recommended* profile vocabularies. Not failures."""
    out = []
    profile = profiles.get((record.get("domain_profile") or {}).get("profile_id"))
    if not profile:
        return out
    dv = (record.get("disposition") or {}).get("disposition_value")
    if dv not in profile.get("recommended_dispositions", []):
        out.append(f"disposition/disposition_value {dv!r} not in recommended dispositions")
    types = set((record.get("instability") or {}).get("instability_types") or [])
    extra = types - set(profile.get("recommended_instability_types", []))
    if extra:
        out.append(f"instability types outside recommended set: {sorted(extra)}")
    return out


# --------------------------------------------------------------------------
# C3 content (non-vacuity)
# --------------------------------------------------------------------------
# (path, reviewer question it answers). '*' iterates over a list.
CONTENT_PATHS = [
    ("claim/statement", "Q1 what was asserted"),
    ("claim/claimant/name", "Q1 by whom"),
    ("claim/claimed_state", "Q1 what status was sought"),
    ("instability/reason", "Q2 why the claim was not settled"),
    ("evidence_inputs/*/summary", "Q3 on what material"),
    ("evidence_inputs/*/source", "Q3 on what material"),
    ("authority_or_rule/authority_name", "Q4 who or what decided"),
    ("disposition/issued_by", "Q4 who issued the status"),
    ("authority_or_rule/rule_summary", "Q5 under what rule"),
    ("authority_or_rule/decision_method", "Q5 how the rule was applied"),
    ("disposition/rationale", "Q5 why the rule gave this result"),
    ("disposition/disposition_value", "Q6 what status resulted"),
    ("disposition/effective_scope", "Q6 where it holds"),
    ("horizon_or_trigger/description", "Q6 until when it holds"),
    ("limitations/claims_not_supported", "Q7 what the status does not establish"),
    ("support_relation/summary", "Q8 what the status depends on"),
    ("support_relation/failure_mode", "Q8 what would undo it"),
    ("contestability/challenge_conditions", "Q10 on what grounds it can be challenged"),
    ("contestability/review_path", "Q10 where a challenge goes"),
]


def _resolve(record, path):
    """Yield (concrete_path, value) for a path with optional '*' segments."""
    nodes = [("", record)]
    for seg in path.split("/"):
        nxt = []
        for prefix, node in nodes:
            if seg == "*":
                if isinstance(node, list):
                    for i, item in enumerate(node):
                        nxt.append((f"{prefix}/{i}", item))
                else:
                    nxt.append((f"{prefix}/*", None))
            else:
                val = node.get(seg) if isinstance(node, dict) else None
                nxt.append((f"{prefix}/{seg}", val))
        nodes = nxt
    return [(p.lstrip("/"), v) for p, v in nodes]


def check_content(record: dict) -> list[str]:
    out = []
    for path, question in CONTENT_PATHS:
        for concrete, value in _resolve(record, path):
            if _vacuous(value):
                out.append(f"{concrete}: empty ({question})")
    replay = record.get("replay")
    if not isinstance(replay, dict) or "replay_possible" not in replay:
        out.append("replay/replay_possible: no statement on whether the decision can be re-derived (Q9)")
    elif replay.get("replay_possible") is True:
        if _vacuous(replay.get("decision_inputs")):
            out.append("replay/decision_inputs: empty although replay_possible is true (Q9)")
        if _vacuous(replay.get("replay_instructions")):
            out.append("replay/replay_instructions: empty although replay_possible is true (Q9)")
    elif _vacuous(replay.get("known_non_replayable_elements")):
        out.append("replay/known_non_replayable_elements: empty although replay is declared impossible (Q9)")
    return out


# --------------------------------------------------------------------------
# C4 coherence
# --------------------------------------------------------------------------
def _dt(record, path):
    vals = _resolve(record, path)
    value = vals[0][1] if vals else None
    if value is None:
        return None
    try:
        return parse_dt(value)
    except ValueError:
        return None


def check_coherence(record: dict, max_delay_hours: float = 24.0) -> list[str]:
    out = []
    evidence = record.get("evidence_inputs") or []
    ids = [e.get("evidence_id") for e in evidence if isinstance(e, dict)]
    idset = set(ids)
    if len(ids) != len(idset):
        out.append("R1 evidence_inputs: evidence_id values are not unique")
    for ref in (record.get("authority_or_rule") or {}).get("decision_inputs_required") or []:
        if ref not in idset:
            out.append(f"R2 authority_or_rule/decision_inputs_required: {ref!r} is not a listed evidence input")
    for ref in (record.get("replay") or {}).get("decision_inputs") or []:
        if ref not in idset:
            out.append(f"R3 replay/decision_inputs: {ref!r} is not a listed evidence input")
    disp = record.get("disposition") or {}
    auth = record.get("authority_or_rule") or {}
    if disp.get("issued_by") != auth.get("authority_name"):
        out.append("R4 disposition/issued_by differs from authority_or_rule/authority_name")
    issued = _dt(record, "disposition/issued_at")
    created = _dt(record, "created_at")
    if issued is not None:
        for e in evidence:
            if not isinstance(e, dict) or not e.get("observed_at"):
                continue
            try:
                seen = parse_dt(e["observed_at"])
            except ValueError:
                continue
            if seen > issued:
                out.append(f"R5 evidence {e.get('evidence_id')!r} observed after the disposition was issued")
        asserted = _dt(record, "claim/asserted_at")
        if asserted is not None and asserted > issued:
            out.append("R6 claim/asserted_at is later than disposition/issued_at")
    start = _dt(record, "horizon_or_trigger/effective_from")
    end = _dt(record, "horizon_or_trigger/effective_until")
    if start is not None and end is not None and end < start:
        out.append("R7 horizon_or_trigger: effective_until precedes effective_from")
    if issued is not None and created is not None:
        delay = created - issued
        if delay < timedelta(0):
            out.append("R8 record created before the disposition it records was issued")
        elif delay > timedelta(hours=max_delay_hours):
            out.append(
                f"R8 record created {delay.total_seconds() / 3600:.0f} h after the disposition "
                f"(limit {max_delay_hours:g} h): not made at the point of disposition"
            )
    prov = record.get("provenance") or {}
    rid = record.get("record_id")
    if rid is not None and (prov.get("prior_record_id") == rid or rid in (prov.get("supersedes") or [])):
        out.append("R9 provenance: record refers to itself as prior or superseded record")
    return out


# --------------------------------------------------------------------------
def run_checks(record, schema, profiles, max_delay_hours: float = 24.0) -> dict:
    return {
        "C1_structure": check_structure(record, schema),
        "C2_profile": check_profile(record, profiles),
        "C3_content": check_content(record),
        "C4_coherence": check_coherence(record, max_delay_hours),
    }


def load_drk(drk_dir):
    drk_dir = Path(drk_dir)
    schema = load(drk_dir / "schema" / "disposition-record-kernel.schema.json")
    profiles = {}
    for p in sorted((drk_dir / "profiles").glob("*.profile.json")):
        prof = load(p)
        profiles[prof["profile_id"]] = prof
    examples = {p.name: load(p) for p in sorted((drk_dir / "examples").glob("*.example.json"))}
    return schema, profiles, examples


==> anc/evaluation/dsa_mapping.py <==
"""Map the DSA Transparency Database statement-of-reasons (SoR) schema to the
ten reviewer questions and to a DRK-shaped record.

Attribute list: transcribed from the European Commission's "API and Schema"
documentation of the DSA Transparency Database
(https://transparency.dsa.ec.europa.eu/page/api-documentation), submission
schema as updated on 1 July 2025, read on 2026-11-16.

The representative statement below is ILLUSTRATIVE. It uses the documented
attribute names and controlled vocabulary; it is not a row taken from the
database and is not attributed to any platform.

Coverage grades:
  full    - a dedicated attribute (structured or free text) carries the answer
  partial - the answer can only be inferred from attributes that serve another
            purpose, or a dedicated attribute can carry only part of it
  none    - no attribute carries it
"""
from __future__ import annotations

import checks as C

# name -> requirement (as documented)
SOR_ATTRIBUTES = {
    "decision_visibility": "conditional",
    "decision_visibility_other": "conditional",
    "decision_monetary": "conditional",
    "decision_monetary_other": "conditional",
    "decision_provision": "conditional",
    "decision_account": "conditional",
    "account_type": "optional",
    "decision_facts": "required",
    "decision_ground": "required",
    "decision_ground_reference_url": "optional",
    "illegal_content_legal_ground": "conditional",
    "illegal_content_explanation": "conditional",
    "incompatible_content_ground": "conditional",
    "incompatible_content_explanation": "conditional",
    "incompatible_content_illegal": "optional",
    "content_type": "required",
    "content_type_other": "conditional",
    "category": "required",
    "category_addition": "optional",
    "category_specification": "optional",
    "category_specification_other": "conditional",
    "content_id": "optional",
    "territorial_scope": "required",
    "content_language": "optional",
    "content_date": "required",
    "application_date": "required",
    "end_date_account_restriction": "optional",
    "end_date_monetary_restriction": "optional",
    "end_date_service_restriction": "optional",
    "end_date_visibility_restriction": "optional",
    "source_type": "required",
    "source_identity": "optional",
    "automated_detection": "required",
    "automated_decision": "required",
    "puid": "required",
}
# returned by the database, not submitted
SOR_RESPONSE_FIELDS = ["uuid", "created_at", "id", "platform_name", "permalink", "self"]

QUESTION_MAP = [
    {"id": "Q1", "question": "Q1 What was asserted, and by whom?", "coverage": "partial",
     "attributes": ["puid", "content_type", "content_type_other", "content_date", "content_language", "content_id",
                    "account_type", "source_type", "source_identity", "category", "category_addition",
                    "category_specification", "category_specification_other"],
     "note": "The affected content and the notifier are identified and the allegation is classified, but the "
             "assertion is not recorded as an object separate from the ground and the restriction."},
    {"id": "Q2", "question": "Q2 Why was the claim not already settled?", "coverage": "none", "attributes": [],
     "note": "No attribute records disagreement, doubt or what remained open."},
    {"id": "Q3", "question": "Q3 On what material was it decided?", "coverage": "full",
     "attributes": ["decision_facts", "automated_detection"],
     "note": "decision_facts is the dedicated (free-text) attribute for the facts and circumstances relied "
             "on. Graded partial in the first v1.0 draft ('no itemised evidence'); regraded after the real "
             "statements had been coded, because that grade applied a stricter standard than the one used "
             "for Q4 and for DRK's own evidence section."},
    {"id": "Q4", "question": "Q4 Who or what decided?", "coverage": "full",
     "attributes": ["platform_name", "automated_decision"],
     "note": "The deciding platform (named in every published statement) and whether the decision was "
             "automated. Graded partial in the first v1.0 draft; corrected before any real statement was "
             "coded (statements/PROTOCOL.md)."},
    {"id": "Q5", "question": "Q5 Under which rule, applied how?", "coverage": "full",
     "attributes": ["decision_ground", "decision_ground_reference_url", "illegal_content_legal_ground",
                    "illegal_content_explanation", "incompatible_content_ground",
                    "incompatible_content_explanation", "incompatible_content_illegal"],
     "note": "Legal or contractual ground, with an explanation of why the content falls under it."},
    {"id": "Q6", "question": "Q6 What status resulted; where and how long does it hold?", "coverage": "full",
     "attributes": ["decision_visibility", "decision_visibility_other", "decision_monetary",
                    "decision_monetary_other", "decision_provision", "decision_account", "territorial_scope",
                    "application_date", "end_date_account_restriction", "end_date_monetary_restriction",
                    "end_date_service_restriction", "end_date_visibility_restriction"],
     "note": "Restriction type, territory, start date, and end date per restriction type."},
    {"id": "Q7", "question": "Q7 What does the status not establish?", "coverage": "partial",
     "attributes": ["incompatible_content_illegal"],
     "note": "One fixed non-claim: for a restriction on contractual grounds the platform may state that it "
             "does not consider the content illegal. No general statement of limits. Graded none in the "
             "first v1.0 draft; corrected before any real statement was coded (statements/PROTOCOL.md)."},
    {"id": "Q8", "question": "Q8 What must stay true for the status to hold?", "coverage": "none", "attributes": [],
     "note": "No attribute records conditions whose failure would undo the restriction."},
    {"id": "Q9", "question": "Q9 Can the decision be re-derived, and what cannot be?", "coverage": "none",
     "attributes": [],
     "note": "No attribute."},
    {"id": "Q10", "question": "Q10 On what grounds and where can it be challenged?", "coverage": "none",
     "attributes": [],
     "note": "Article 17(3)(f) requires redress information in the statement sent to the recipient; "
             "the database schema has no attribute for it."},
]

REPRESENTATIVE_SOR = {
    "puid": "EXAMPLE-2026-000123",
    "content_type": ["CONTENT_TYPE_TEXT"],
    "content_date": "2026-02-27",
    "content_language": "DE",
    "decision_visibility": ["DECISION_VISIBILITY_CONTENT_REMOVED"],
    "territorial_scope": ["DE", "AT"],
    "application_date": "2026-03-01",
    "end_date_visibility_restriction": None,
    "decision_ground": "DECISION_GROUND_INCOMPATIBLE_CONTENT",
    "incompatible_content_ground": "Community guidelines, section on hateful conduct.",
    "incompatible_content_explanation": "The post was found to incite hatred against a protected group.",
    "incompatible_content_illegal": "No",
    "category": "STATEMENT_CATEGORY_CYBER_VIOLENCE",
    "category_specification": ["KEYWORD_INCITEMENT_VIOLENCE_HATRED"],
    "decision_facts": "The content was detected by automated means and reviewed by a moderator.",
    "source_type": "SOURCE_VOLUNTARY",
    "automated_detection": "Yes",
    "automated_decision": "AUTOMATED_DECISION_PARTIALLY",
    "account_type": "ACCOUNT_TYPE_PRIVATE",
    # response fields
    "platform_name": "Example Platform",
    "created_at": "2026-03-02T09:15:00Z",
}


def to_drk(sor: dict) -> dict:
    """Build a DRK-shaped record using ONLY values a database SoR carries.
    Sections with no source are left out rather than invented; sections that
    can be filled from SoR values or database metadata are filled."""
    day = lambda d: f"{d}T00:00:00Z" if d else None  # noqa: E731
    not_illegal = sor.get("incompatible_content_illegal") == "No"
    record = {
        "record_id": "drk_sor_" + sor["puid"].lower(),
        "kernel_version": "0.1.0",
        "record_type": "disposition_record",
        "created_at": sor["created_at"],
        "domain_profile": {"profile_id": "custom", "profile_version": "n/a",
                           "claim_class": sor["category"], "profile_uri": None},
        "claim": {
            "claim_id": sor["puid"],
            "claimant": {"name": sor.get("source_identity") or "", "role": sor["source_type"], "identifier": None},
            "statement": "",
            "claim_class": sor["category"],
            "claimed_state": "",
            "claim_scope": None,
            "asserted_at": None,
        },
        "authority_or_rule": {
            "authority_type": "platform_policy",
            "authority_name": sor["platform_name"],
            "rule_reference": sor.get("decision_ground_reference_url"),
            "rule_summary": sor["incompatible_content_ground"],
            "decision_method": f'{sor["incompatible_content_explanation"]} ({sor["automated_decision"]})',
        },
        "horizon_or_trigger": {
            "horizon_type": "time_window",
            "description": f'From {sor["application_date"]}; end: '
                           f'{sor.get("end_date_visibility_restriction") or "indefinite"}.',
            "effective_from": day(sor["application_date"]),
            "effective_until": day(sor.get("end_date_visibility_restriction")),
            "trigger_event": None,
        },
        "evidence_inputs": [{
            "evidence_id": "sor_decision_facts", "evidence_type": "other",
            "summary": sor["decision_facts"], "source": sor["source_type"],
            "uri": None, "hash": None, "observed_at": None,
            "weight_or_role": f'automated detection: {sor["automated_detection"]}',
        }],
        "disposition": {
            "disposition_id": sor["puid"],
            "disposition_type": "visibility_restriction",
            "disposition_value": ",".join(sor["decision_visibility"]),
            "status": "active",
            "rationale": sor["incompatible_content_explanation"],
            "issued_by": sor["platform_name"],
            "issued_at": day(sor["application_date"]),
            "effective_scope": "Territorial scope: " + ", ".join(sor["territorial_scope"]),
            "confidence_or_strength": None,
        },
        "provenance": {
            "source_records": [sor["puid"]],
            "record_generation_process": "Statement of reasons submitted to the DSA Transparency Database.",
            "generated_by": sor["platform_name"],
            "generation_tool": None,
            "prior_record_id": None,
            "supersedes": [],
        },
        "profile_extensions": {},
    }
    if not_illegal:
        record["limitations"] = {
            "claims_supported": [],
            "claims_not_supported": ["That the content is illegal (incompatible_content_illegal: No)."],
            "unresolved_questions": [],
            "known_limits": [],
        }
    return record


def run(schema, profiles) -> dict:
    cited = sorted({a for q in QUESTION_MAP for a in q["attributes"]})
    unknown = [a for a in cited if a not in SOR_ATTRIBUTES and a not in SOR_RESPONSE_FIELDS]
    assert not unknown, f"mapping cites attributes not in the SoR schema: {unknown}"
    used = [a for a in cited if a in SOR_ATTRIBUTES]  # submission attributes only
    unused = sorted(set(SOR_ATTRIBUTES) - set(used))
    not_in_schema = sorted(k for k in REPRESENTATIVE_SOR
                           if k not in SOR_ATTRIBUTES and k not in SOR_RESPONSE_FIELDS)
    assert not not_in_schema, f"representative SoR uses undocumented attributes: {not_in_schema}"
    mapped = to_drk(REPRESENTATIVE_SOR)
    res = {
        "C1_structure": C.check_structure(mapped, schema),
        "C3_content": C.check_content(mapped),
        "C4_coherence": C.check_coherence(mapped),
    }
    counts = Counter_(QUESTION_MAP)
    return {
        "n_attributes": len(SOR_ATTRIBUTES),
        "n_required": sum(1 for v in SOR_ATTRIBUTES.values() if v == "required"),
        "n_used": len(used),
        "unused": unused,
        "coverage_counts": counts,
        "questions": QUESTION_MAP,
        "representative_sor": REPRESENTATIVE_SOR,
        "mapped_record": mapped,
        "mapped_record_verdict": {k: ("pass" if not v else "fail") for k, v in res.items()},
        "mapped_record_counts": {k: len(v) for k, v in res.items()},
        "mapped_record_findings": res,
    }


def Counter_(qmap):
    out = {"full": 0, "partial": 0, "none": 0}
    for q in qmap:
        out[q["coverage"]] += 1
    return out


==> anc/evaluation/expected/results-macros.txt <==
% Generated by eval/make_tex.py from the evaluation results. Do not edit.
\newcommand{\nMutants}{164}
\newcommand{\nMutCone}{51}
\newcommand{\nMutCtwo}{32}
\newcommand{\nMutCthree}{90}
\newcommand{\nMutCfour}{45}
\newcommand{\nMutAny}{164}
\newcommand{\nClassA}{51}
\newcommand{\nClassB}{60}
\newcommand{\nClassC}{23}
\newcommand{\nClassD}{30}
\newcommand{\nMissedByCone}{113}
\newcommand{\nBcaughtByCfour}{6}
\newcommand{\nContentFields}{19}
\newcommand{\nContentEmpty}{19}
\newcommand{\nBlankLeaves}{25}
\newcommand{\nStringLeaves}{36}
\newcommand{\nFalseDiff}{15}
\newcommand{\nMisappliedDiff}{5}
\newcommand{\nSorAttr}{35}
\newcommand{\nSorRequired}{11}
\newcommand{\nSorFull}{4}
\newcommand{\nSorPartial}{2}
\newcommand{\nSorNone}{4}
\newcommand{\nSorMissingSections}{4}
\newcommand{\nSorContentFindings}{9}
\newcommand{\nSorCoherenceFindings}{1}
\newcommand{\nContestLeaves}{8}
\newcommand{\nContestIdentical}{8}
\newcommand{\nReplayLeaves}{4}
\newcommand{\nReplayIdentical}{2}
\newcommand{\nExamples}{5}
\newcommand{\nRequiredProps}{17}
\newcommand{\nInstabilityTypes}{12}
\newcommand{\nAuthorityTypes}{11}
\newcommand{\nHorizonTypes}{10}
\newcommand{\nEvidenceTypes}{17}
\newcommand{\nProfiles}{5}
\newcommand{\nProfileExtMin}{7}
\newcommand{\nProfileExtMax}{8}
\newcommand{\nSelfTests}{24}
\newcommand{\nStatements}{25}
\newcommand{\nStatementPlatforms}{25}
\newcommand{\nStatementFallback}{2}
\newcommand{\nPlatformsListed}{396}
\newcommand{\nPlatformsTried}{54}
\newcommand{\nStatementUnavailable}{1}
\newcommand{\nDayQueryFailed}{3}
\newcommand{\nCodingReviewed}{25}
\newcommand{\nStatementsSampleDay}{23}
\newcommand{\fallbackDays}{10 and 13 November}
\newcommand{\nFiveReason}{6}
\newcommand{\nFiveRuleOnly}{3}
\newcommand{\nFiveNo}{15}
\newcommand{\nFiveSpecific}{1}
\newcommand{\nFiveNotWhy}{18}
\newcommand{\nFiveNotWhyStrict}{24}
\newcommand{\nStatementsRaised}{2}
\newcommand{\nScreenCells}{95}
\newcommand{\nScreenDisagree}{2}
\newcommand{\stOneFull}{7}
\newcommand{\stOnePartial}{18}
\newcommand{\stOneNone}{0}
\newcommand{\stOneFullStrict}{1}
\newcommand{\stOneAbove}{7}
\newcommand{\stTwoFull}{0}
\newcommand{\stTwoPartial}{1}
\newcommand{\stTwoNone}{24}
\newcommand{\stTwoFullStrict}{0}
\newcommand{\stTwoAbove}{1}
\newcommand{\stThreeFull}{7}
\newcommand{\stThreePartial}{18}
\newcommand{\stThreeNone}{0}
\newcommand{\stThreeFullStrict}{1}
\newcommand{\stThreeAbove}{0}
\newcommand{\stFourFull}{25}
\newcommand{\stFourPartial}{0}
\newcommand{\stFourNone}{0}
\newcommand{\stFourFullStrict}{25}
\newcommand{\stFourAbove}{0}
\newcommand{\stFiveFull}{7}
\newcommand{\stFivePartial}{18}
\newcommand{\stFiveNone}{0}
\newcommand{\stFiveFullStrict}{1}
\newcommand{\stFiveAbove}{0}
\newcommand{\stSixFull}{25}
\newcommand{\stSixPartial}{0}
\newcommand{\stSixNone}{0}
\newcommand{\stSixFullStrict}{25}
\newcommand{\stSixAbove}{0}
\newcommand{\stSevenFull}{0}
\newcommand{\stSevenPartial}{5}
\newcommand{\stSevenNone}{20}
\newcommand{\stSevenFullStrict}{0}
\newcommand{\stSevenAbove}{0}
\newcommand{\stEightFull}{1}
\newcommand{\stEightPartial}{0}
\newcommand{\stEightNone}{24}
\newcommand{\stEightFullStrict}{0}
\newcommand{\stEightAbove}{1}
\newcommand{\stNineFull}{0}
\newcommand{\stNinePartial}{0}
\newcommand{\stNineNone}{25}
\newcommand{\stNineFullStrict}{0}
\newcommand{\stNineAbove}{0}
\newcommand{\stTenFull}{0}
\newcommand{\stTenPartial}{0}
\newcommand{\stTenNone}{25}
\newcommand{\stTenFullStrict}{0}
\newcommand{\stTenAbove}{0}


==> anc/evaluation/expected/tab-dsa.txt <==
Q1 What was asserted, and by whom? & partial & \texttt{puid}, \texttt{content\_type}, \texttt{content\_type\_other} and 10 more \\
Q2 Why was the claim not already settled? & none & none \\
Q3 On what material was it decided? & full & \texttt{decision\_facts}, \texttt{automated\_detection} \\
Q4 Who or what decided? & full & \texttt{platform\_name}, \texttt{automated\_decision} \\
Q5 Under which rule, applied how? & full & \texttt{decision\_ground}, \texttt{decision\_ground\_reference\_url}, \texttt{illegal\_content\_legal\_ground} and 4 more \\
Q6 What status resulted; where and how long does it hold? & full & \texttt{decision\_visibility}, \texttt{decision\_visibility\_other}, \texttt{decision\_monetary} and 9 more \\
Q7 What does the status not establish? & partial & \texttt{incompatible\_content\_illegal} \\
Q8 What must stay true for the status to hold? & none & none \\
Q9 Can the decision be re-derived, and what cannot be? & none & none \\
Q10 On what grounds and where can it be challenged? & none & none \\


==> anc/evaluation/expected/tab-mutation.txt <==
A\quad Delete one required top-level property & 51 & 51 & 9 & 30 & 9 & 51 \\
B\quad Empty one field that answers a question & 60 & 0 & 0 & 60 & 6 & 60 \\
C\quad Delete one profile-required field & 23 & 0 & 23 & 0 & 0 & 23 \\
D\quad Break one cross-field relation & 30 & 0 & 0 & 0 & 30 & 30 \\
\midrule
All mutants & 164 & 51 & 32 & 90 & 45 & 164 \\


==> anc/evaluation/expected/tab-statements.txt <==
Q1 What was asserted, and by whom? & partial & 7 & 18 & 0 & 1 \\
Q2 Why was the claim not already settled? & none & 0 & 1 & 24 & 0 \\
Q3 On what material was it decided? & full & 7 & 18 & 0 & 1 \\
Q4 Who or what decided? & full & 25 & 0 & 0 & 25 \\
Q5 Under which rule, applied how? & full & 7 & 18 & 0 & 1 \\
Q6 What status resulted; where and how long does it hold? & full & 25 & 0 & 0 & 25 \\
Q7 What does the status not establish? & partial & 0 & 5 & 20 & 0 \\
Q8 What must stay true for the status to hold? & none & 1 & 0 & 24 & 0 \\
Q9 Can the decision be re-derived, and what cannot be? & none & 0 & 0 & 25 & 0 \\
Q10 On what grounds and where can it be challenged? & none & 0 & 0 & 25 & 0 \\


==> anc/evaluation/make_case_records.py <==
"""Write the three case records used in the paper, plus two variants.

All records are SYNTHETIC. They document no real decision, person, product,
asset or trial. They are written against the unmodified DRK v0.1 schema.

Usage: python3 make_case_records.py <output-dir>
"""
import copy
import json
import sys
from pathlib import Path

SYNTH = ("SYNTHETIC illustration written for the paper 'Record Sufficiency' (v1.0). "
         "It documents no real decision. It models a record written by the deciding "
         "authority at the time of the decision.")

T0 = "2026-06-11T12:00:00Z"

# ---------------------------------------------------------------- case 1
label = {
    "record_id": "drk_case_label_resolution_v1",
    "kernel_version": "0.1.0",
    "record_type": "disposition_record",
    "created_at": T0,
    "domain_profile": {
        "profile_id": "label-resolution",
        "profile_version": "0.1.0",
        "claim_class": "label_resolution",
        "profile_uri": "profiles/label-resolution.profile.json",
    },
    "claim": {
        "claim_id": "claim_label_item_48291",
        "claimant": {"name": "Annotation workflow (majority proposal)", "role": "proposing workflow", "identifier": None},
        "statement": "Item item_48291 should receive the operative label 'medical_device' in dataset release candidate rc-2026-06.",
        "claim_class": "label_resolution",
        "claimed_state": "accepted_label: medical_device",
        "claim_scope": "Dataset release candidate rc-2026-06 under label-policy-v0.4.",
        "asserted_at": "2026-06-10T09:40:00Z",
    },
    "instability": {
        "instability_types": ["contested", "policy_mediated", "model_mediated"],
        "reason": "Three annotators split 2:1, the model-assisted prelabel sides with the minority, and the boundary between medical_device and consumer_wellness is defined by policy rather than by the item.",
        "known_disagreements": [
            "annotator_b: consumer_wellness (the product is marketed as wellness)",
            "model prelabel: consumer_wellness (score 0.61)",
        ],
        "open_questions": ["Would the label differ under a jurisdiction-specific definition of a medical device?"],
    },
    "support_relation": {
        "summary": "The label holds only while label-policy-v0.4 governs the release and the item text is unchanged.",
        "support_required": ["label-policy-v0.4 in force for rc-2026-06", "item text as reviewed on 2026-06-10"],
        "support_holder": "Dataset governance board (owner of label-policy-v0.4)",
        "failure_mode": "A policy revision that changes the medical_device criterion, or a change to the item text, removes the basis of the label.",
        "withdrawal_test": None,
    },
    "authority_or_rule": {
        "authority_type": "human_reviewer",
        "authority_name": "Dataset Adjudication Reviewer",
        "rule_reference": "label-policy-v0.4#medical_device",
        "rule_summary": "If an item makes diagnostic or treatment-guiding claims, classify it as medical_device unless the language is purely general wellness language.",
        "decision_method": "The reviewer read the item text against the policy criterion, considered the three annotator judgments and the model prelabel, and adopted the majority label because the text contains treatment-guiding language. The prelabel was treated as evidence, not as a decision.",
        "decision_inputs_required": ["ev_item_text", "ev_annotator_votes", "ev_model_prelabel", "ev_label_policy"],
    },
    "horizon_or_trigger": {
        "horizon_type": "version_change",
        "description": "Holds for release candidate rc-2026-06. Re-adjudicate if label-policy-v0.4 is superseded or the item text changes.",
        "effective_from": T0,
        "effective_until": None,
        "trigger_event": "Supersession of label-policy-v0.4, or a change to the item text.",
    },
    "evidence_inputs": [
        {"evidence_id": "ev_item_text", "evidence_type": "other",
         "summary": "Product description of item_48291; contains the sentence that the device 'tells you when to adjust your dose'.",
         "source": "dataset item store", "uri": None, "hash": None,
         "observed_at": "2026-06-10T09:00:00Z", "weight_or_role": "object of the label"},
        {"evidence_id": "ev_annotator_votes", "evidence_type": "human_review",
         "summary": "Three annotator judgments: two medical_device, one consumer_wellness, each with a one-line rationale.",
         "source": "labelling platform", "uri": None, "hash": None,
         "observed_at": "2026-06-10T09:30:00Z", "weight_or_role": "evidence of disagreement"},
        {"evidence_id": "ev_model_prelabel", "evidence_type": "system_event",
         "summary": "Model-assisted prelabel: consumer_wellness, score 0.61, prelabel model version 3.2.",
         "source": "labelling platform", "uri": None, "hash": None,
         "observed_at": "2026-06-10T08:55:00Z", "weight_or_role": "evidence only; not adopted"},
        {"evidence_id": "ev_label_policy", "evidence_type": "policy_document",
         "summary": "label-policy-v0.4, section medical_device: criterion and exclusion for general wellness language.",
         "source": "dataset governance repository", "uri": None, "hash": None,
         "observed_at": "2026-06-10T09:35:00Z", "weight_or_role": "rule applied"},
        {"evidence_id": "ev_adjudicator_note", "evidence_type": "human_review",
         "summary": "Adjudicator note: the dose-adjustment sentence is treatment guidance under the policy; marketing as wellness does not change the content of the claim.",
         "source": "adjudication form", "uri": None, "hash": None,
         "observed_at": "2026-06-11T11:50:00Z", "weight_or_role": "reasoning of the authority"},
    ],
    "disposition": {
        "disposition_id": "disp_label_item_48291",
        "disposition_type": "label_resolution",
        "disposition_value": "accepted_label",
        "status": "active",
        "rationale": "The item text gives treatment guidance (dose adjustment), which meets the medical_device criterion of label-policy-v0.4; the wellness exclusion does not apply because the language is not purely general.",
        "issued_by": "Dataset Adjudication Reviewer",
        "issued_at": T0,
        "effective_scope": "Training and evaluation use within dataset release candidate rc-2026-06 under label-policy-v0.4.",
        "confidence_or_strength": "Majority label adopted with one recorded human dissent and a dissenting prelabel.",
    },
    "provenance": {
        "source_records": ["ev_item_text", "ev_annotator_votes", "ev_model_prelabel", "ev_label_policy", "ev_adjudicator_note"],
        "record_generation_process": SYNTH,
        "generated_by": "Author of the paper",
        "generation_tool": None,
        "prior_record_id": None,
        "supersedes": [],
    },
    "replay": {
        "replay_possible": True,
        "replay_instructions": "Retrieve the item text and label-policy-v0.4; apply the medical_device criterion to the text; compare the result with the recorded label. The votes and the prelabel show the disagreement but are not needed to apply the criterion.",
        "decision_inputs": ["ev_item_text", "ev_label_policy"],
        "known_non_replayable_elements": [
            "Whether a sentence is 'treatment-guiding' is a reviewer judgment; a second reviewer may read it differently.",
            "The prelabel can be regenerated only with prelabel model version 3.2.",
        ],
    },
    "contestability": {
        "challenge_conditions": [
            "The item text does not contain diagnostic or treatment-guiding language.",
            "label-policy-v0.4 was not the governing policy for rc-2026-06.",
            "An annotator judgment was recorded incorrectly.",
        ],
        "review_path": "File the item id, the challenged criterion and supporting evidence in the Dataset Adjudication Review queue. A reviewer other than the original one re-adjudicates and issues a superseding record.",
        "reversal_conditions": ["Re-adjudication finds the wellness exclusion applies.", "A superseding policy version changes the criterion."],
    },
    "limitations": {
        "claims_supported": ["The operative label of item_48291 in rc-2026-06 is medical_device."],
        "claims_not_supported": [
            "That the product is a regulated medical device under any law.",
            "That the label is correct independently of label-policy-v0.4.",
            "That the label holds under a later policy version or for a changed item text.",
        ],
        "unresolved_questions": ["Would a jurisdiction-specific medical-device definition alter the label?"],
        "known_limits": ["One of three annotators and the prelabel disagree with the adopted label."],
    },
    "profile_extensions": {
        "item": {"item_id": "item_48291", "description": "Product description with wellness marketing and one dose-adjustment sentence."},
        "label_space": ["medical_device", "consumer_wellness", "other"],
        "candidate_labels": ["medical_device", "consumer_wellness"],
        "judgments": [
            {"judge": "annotator_a", "label": "medical_device", "rationale": "dose guidance"},
            {"judge": "annotator_b", "label": "consumer_wellness", "rationale": "marketed as wellness"},
            {"judge": "annotator_c", "label": "medical_device", "rationale": "treatment guidance"},
            {"judge": "prelabel_model_3.2", "label": "consumer_wellness", "rationale": "score 0.61"},
        ],
        "resolution_rule": "single-label adjudication by a reviewer under label-policy-v0.4",
        "accepted_label": "medical_device",
        "residual_uncertainty": "The item mixes wellness marketing with one treatment-guiding sentence; one annotator and the prelabel read it as wellness.",
    },
}

# ---------------------------------------------------------------- case 2
visual = {
    "record_id": "drk_case_visual_release_v1",
    "kernel_version": "0.1.0",
    "record_type": "disposition_record",
    "created_at": T0,
    "domain_profile": {
        "profile_id": "visual-release",
        "profile_version": "0.1.0",
        "claim_class": "visual_release",
        "profile_uri": "profiles/visual-release.profile.json",
    },
    "claim": {
        "claim_id": "claim_release_asset_2026_117",
        "claimant": {"name": "Campaign team", "role": "requester", "identifier": None},
        "statement": "Asset asset_2026_117 may be published for the summer campaign, on the owned landing page and in paid social.",
        "claim_class": "visual_release",
        "claimed_state": "released",
        "claim_scope": "Summer campaign: owned landing page and paid social.",
        "asserted_at": "2026-06-09T10:00:00Z",
    },
    "instability": {
        "instability_types": ["rights_dependent", "policy_mediated", "custody_dependent"],
        "reason": "Whether the asset may be published depends on the scope of the licence, the scope of the model's consent, and the channel; provenance metadata does not settle any of these.",
        "known_disagreements": ["The campaign team requested paid-social use; the licence does not cover it."],
        "open_questions": ["Will the campaign add markets outside Germany, Austria and Switzerland?"],
    },
    "support_relation": {
        "summary": "The release holds only while the licence and the model release remain valid for this use.",
        "support_required": [
            "licence covering owned-website use in DE, AT and CH until 2026-12-11",
            "model release covering landing-page use without material alteration of likeness",
            "visual-release-policy-v0.2 in force",
        ],
        "support_holder": "Licensor and the depicted model",
        "failure_mode": "Expiry or revocation of the licence, withdrawal of the model's consent, or use outside the licensed channel or territories ends the basis of the release.",
        "withdrawal_test": {
            "applicable": True,
            "description": "If the licence expires or consent is withdrawn, does the release survive? It does not: the asset must be taken down.",
            "observed_result": None,
        },
    },
    "authority_or_rule": {
        "authority_type": "organizational_policy",
        "authority_name": "Visual Release Review",
        "rule_reference": "visual-release-policy-v0.2#campaign-use",
        "rule_summary": "An asset may be released for a use when its origin is established, the licence covers the use, likeness consent covers the use, and every use not covered is expressly excluded.",
        "decision_method": "The release reviewer compared each requested use with the licence terms, the model release and the origin record, granted the uses the evidence covers, and excluded the rest.",
        "decision_inputs_required": ["ev_asset_origin", "ev_content_credential", "ev_license", "ev_model_release", "ev_release_policy"],
    },
    "horizon_or_trigger": {
        "horizon_type": "time_window",
        "description": "Holds from 2026-06-11 until the licence term ends on 2026-12-11; ends earlier if the licence or the consent is revoked.",
        "effective_from": T0,
        "effective_until": "2026-12-11T12:00:00Z",
        "trigger_event": "Licence expiry, revocation of consent, or a change of channel or territory.",
    },
    "evidence_inputs": [
        {"evidence_id": "ev_asset_origin", "evidence_type": "provenance_record",
         "summary": "Asset-management record: production workspace, export time and custody chain of asset_2026_117.",
         "source": "asset management system", "uri": None, "hash": None,
         "observed_at": "2026-06-09T14:10:00Z", "weight_or_role": "origin and custody"},
        {"evidence_id": "ev_content_credential", "evidence_type": "credential",
         "summary": "Content credential attached to the exported file: generating tool and edit history.",
         "source": "exported asset file", "uri": None, "hash": None,
         "observed_at": "2026-06-09T14:12:00Z", "weight_or_role": "edit history; says nothing about rights"},
        {"evidence_id": "ev_license", "evidence_type": "contract",
         "summary": "Licence: owned-website campaign use, DE, AT and CH, six months from 2026-06-11, no sublicensing.",
         "source": "rights management repository", "uri": None, "hash": None,
         "observed_at": "2026-06-09T14:20:00Z", "weight_or_role": "scope of rights"},
        {"evidence_id": "ev_model_release", "evidence_type": "contract",
         "summary": "Model release: campaign landing-page use, no material alteration of likeness.",
         "source": "rights management repository", "uri": None, "hash": None,
         "observed_at": "2026-06-09T14:25:00Z", "weight_or_role": "scope of likeness consent"},
        {"evidence_id": "ev_release_policy", "evidence_type": "policy_document",
         "summary": "visual-release-policy-v0.2, section campaign-use.",
         "source": "brand governance repository", "uri": None, "hash": None,
         "observed_at": "2026-06-09T14:30:00Z", "weight_or_role": "rule applied"},
        {"evidence_id": "ev_reviewer_note", "evidence_type": "human_review",
         "summary": "Reviewer note: licence and model release cover the landing page only; paid social and edited versions are outside both.",
         "source": "release review form", "uri": None, "hash": None,
         "observed_at": "2026-06-11T11:45:00Z", "weight_or_role": "reasoning of the authority"},
    ],
    "disposition": {
        "disposition_id": "disp_release_asset_2026_117",
        "disposition_type": "visual_release",
        "disposition_value": "released_with_restrictions",
        "status": "active",
        "rationale": "The licence and the model release cover owned-website use of the unaltered asset in three territories for six months. Neither covers paid social or edited versions, so the request is granted in part.",
        "issued_by": "Visual Release Review",
        "issued_at": T0,
        "effective_scope": "Owned campaign landing page; unaltered asset; DE, AT and CH; 2026-06-11 to 2026-12-11.",
        "confidence_or_strength": None,
    },
    "provenance": {
        "source_records": ["ev_asset_origin", "ev_content_credential", "ev_license", "ev_model_release", "ev_release_policy", "ev_reviewer_note"],
        "record_generation_process": SYNTH,
        "generated_by": "Author of the paper",
        "generation_tool": None,
        "prior_record_id": None,
        "supersedes": [],
    },
    "replay": {
        "replay_possible": True,
        "replay_instructions": "Retrieve the licence, the model release and the policy section; test each requested use (channel, territory, term, alteration) against them; compare the granted and excluded uses with this record.",
        "decision_inputs": ["ev_license", "ev_model_release", "ev_release_policy"],
        "known_non_replayable_elements": ["Whether an edit is a 'material alteration of likeness' is a reviewer judgment."],
    },
    "contestability": {
        "challenge_conditions": [
            "The licence does not cover the landing-page channel or one of the listed territories.",
            "The model release does not cover this use, or consent has been withdrawn.",
            "The published file differs from the reviewed asset.",
        ],
        "review_path": "The licensor and the depicted model may write to the rights desk named in the licence. Internal challengers file a re-review ticket with Visual Release Review. Publication is suspended while a challenge from a rights holder is open.",
        "reversal_conditions": ["Re-review finds the use outside the licence or the consent.", "The licence or the consent is revoked."],
    },
    "limitations": {
        "claims_supported": ["The unaltered asset may be shown on the owned campaign landing page in DE, AT and CH until 2026-12-11."],
        "claims_not_supported": [
            "That the asset is cleared for paid social, out-of-home or third-party use.",
            "That edited or derivative versions are cleared.",
            "That the asset is cleared in any other territory or after 2026-12-11.",
            "That the content credential establishes a right to publish.",
        ],
        "unresolved_questions": ["Does the campaign plan add markets outside the licensed territories?"],
        "known_limits": ["The release ends with the licence term and depends on continuing consent."],
    },
    "profile_extensions": {
        "asset": {"asset_id": "asset_2026_117", "asset_type": "image", "description": "Composited campaign image with one identifiable model."},
        "intended_use": {"requested": ["owned landing page", "paid social"], "territory": ["DE", "AT", "CH"], "duration": "six months", "modification_allowed": False},
        "rights_checks": [
            {"check": "licence covers owned website", "result": "pass"},
            {"check": "licence covers paid social", "result": "fail"},
            {"check": "derivative rights", "result": "not granted"},
        ],
        "likeness_checks": [{"check": "model release covers landing page", "result": "pass"},
                            {"check": "model release covers altered likeness", "result": "fail"}],
        "provenance_signals": [{"signal": "asset-management origin record", "result": "present"},
                               {"signal": "content credential", "result": "present"}],
        "policy_checks": [{"check": "every uncovered use expressly excluded", "result": "pass"}],
        "release_state": "released_with_restrictions",
        "use_restrictions": ["owned landing page only", "no paid social", "no edits", "DE, AT and CH only", "ends 2026-12-11"],
    },
}

# ---------------------------------------------------------------- case 3
trial = {
    "record_id": "drk_case_trial_materiality_v1",
    "kernel_version": "0.1.0",
    "record_type": "disposition_record",
    "created_at": T0,
    "domain_profile": {
        "profile_id": "clinical-trial-materiality",
        "profile_version": "0.1.0",
        "claim_class": "clinical_trial_materiality",
        "profile_uri": "profiles/clinical-trial-materiality.profile.json",
    },
    "claim": {
        "claim_id": "claim_materiality_synthetic_trial_0001",
        "claimant": {"name": "Registry change monitor", "role": "detecting system", "identifier": None},
        "statement": "The change between registry versions 2026-04-01 and 2026-05-20 of the synthetic trial record should be treated as material for review.",
        "claim_class": "clinical_trial_materiality",
        "claimed_state": "material_change",
        "claim_scope": "Review triage of this one version comparison.",
        "asserted_at": "2026-05-20T00:05:00Z",
    },
    "instability": {
        "instability_types": ["version_dependent", "authority_dependent", "uncertain"],
        "reason": "A text difference between two registry versions does not show whether the change matters. That depends on when the change was made relative to enrolment and on the review rule applied.",
        "known_disagreements": [],
        "open_questions": ["Was the responder threshold prespecified in a protocol that is not part of the registry record?"],
    },
    "support_relation": {
        "summary": "The disposition depends on the two registry snapshots, on the study start date recorded in the registry, and on the rule version.",
        "support_required": ["registry snapshots of 2026-04-01 and 2026-05-20", "recorded study start date", "registry-change-review-rule-v0.1"],
        "support_holder": "Registry operator (snapshots and dates) and the review team (rule)",
        "failure_mode": "If a snapshot or the study start date is wrong, or the outcome definition was prespecified elsewhere, the disposition must be revisited.",
        "withdrawal_test": None,
    },
    "authority_or_rule": {
        "authority_type": "deterministic_rule",
        "authority_name": "Registry Change Review Rule v0.1",
        "rule_reference": "registry-change-review-rule-v0.1#primary-outcome",
        "rule_summary": "A change to the definition of a primary outcome measure made after enrolment began is material for review, unless the change is clearly administrative.",
        "decision_method": "The system compared the two versions, located the changed path in the primary-outcome module, compared the date of the change with the recorded study start date, and applied the rule.",
        "decision_inputs_required": ["ev_registry_v1", "ev_registry_v2", "ev_diff", "ev_study_start"],
    },
    "horizon_or_trigger": {
        "horizon_type": "version_change",
        "description": "Holds for the comparison of versions 2026-04-01 and 2026-05-20. A later registry version, or protocol evidence, triggers re-review.",
        "effective_from": T0,
        "effective_until": None,
        "trigger_event": "A later registry version, or submission of protocol evidence.",
    },
    "evidence_inputs": [
        {"evidence_id": "ev_registry_v1", "evidence_type": "registry_version",
         "summary": "Registry version of 2026-04-01. Primary outcome: symptom score at week 12.",
         "source": "public trial registry (synthetic record)", "uri": None, "hash": None,
         "observed_at": "2026-04-01T00:00:00Z", "weight_or_role": "earlier version"},
        {"evidence_id": "ev_registry_v2", "evidence_type": "registry_version",
         "summary": "Registry version of 2026-05-20. Primary outcome: responder rate at week 12 using a revised threshold.",
         "source": "public trial registry (synthetic record)", "uri": None, "hash": None,
         "observed_at": "2026-05-20T00:00:00Z", "weight_or_role": "later version"},
        {"evidence_id": "ev_diff", "evidence_type": "diff",
         "summary": "Changed path: /protocolSection/outcomesModule/primaryOutcomes/0/description.",
         "source": "version comparison output", "uri": None, "hash": None,
         "observed_at": "2026-05-20T00:05:00Z", "weight_or_role": "what changed"},
        {"evidence_id": "ev_study_start", "evidence_type": "registry_version",
         "summary": "Study start date recorded in both versions: 2025-11-03; recruitment status in the earlier version: recruiting.",
         "source": "public trial registry (synthetic record)", "uri": None, "hash": None,
         "observed_at": "2026-05-20T00:00:00Z", "weight_or_role": "timing relative to enrolment"},
    ],
    "disposition": {
        "disposition_id": "disp_materiality_synthetic_trial_0001",
        "disposition_type": "clinical_trial_materiality",
        "disposition_value": "material_change",
        "status": "active",
        "rationale": "The changed path is the description of the primary outcome; the change is dated 2026-05-20, after the recorded study start of 2025-11-03; a change from a continuous score to a responder threshold is not administrative.",
        "issued_by": "Registry Change Review Rule v0.1",
        "issued_at": T0,
        "effective_scope": "Review triage of this version comparison only.",
        "confidence_or_strength": None,
    },
    "provenance": {
        "source_records": ["ev_registry_v1", "ev_registry_v2", "ev_diff", "ev_study_start"],
        "record_generation_process": SYNTH,
        "generated_by": "Author of the paper",
        "generation_tool": None,
        "prior_record_id": None,
        "supersedes": [],
    },
    "replay": {
        "replay_possible": True,
        "replay_instructions": "Retrieve both registry versions; recompute the difference; read the study start date; apply registry-change-review-rule-v0.1; compare the result with this record.",
        "decision_inputs": ["ev_registry_v1", "ev_registry_v2", "ev_diff", "ev_study_start"],
        "known_non_replayable_elements": [],
    },
    "contestability": {
        "challenge_conditions": [
            "The outcome definition was prespecified in a protocol dated before enrolment began.",
            "The recorded study start date is wrong.",
            "The change is a rewording that leaves the measured outcome unchanged.",
        ],
        "review_path": "The sponsor or the investigators may send protocol or correspondence evidence to the review team's intake address. A human reviewer re-applies the rule with the new evidence and issues a superseding record.",
        "reversal_conditions": ["Protocol evidence shows prespecification.", "A corrected study start date places the change before enrolment."],
    },
    "limitations": {
        "claims_supported": ["The version change is material for review under registry-change-review-rule-v0.1."],
        "claims_not_supported": [
            "That the change is outcome switching in reporting, bias or misconduct.",
            "That the change caused clinical harm or makes the trial's results invalid.",
            "That any legal or regulatory requirement was breached.",
            "That the outcome definition was not prespecified in the protocol.",
        ],
        "unresolved_questions": ["Was the revised threshold prespecified in a protocol outside the registry record?"],
        "known_limits": ["The disposition is only as reliable as the registry snapshots and the recorded study start date."],
    },
    "profile_extensions": {
        "trial_identifier": "SYNTHETIC-TRIAL-0001",
        "registry": "public trial registry (synthetic record)",
        "version_from": "2026-04-01",
        "version_to": "2026-05-20",
        "changed_fields": [{
            "path": "/protocolSection/outcomesModule/primaryOutcomes/0/description",
            "from": "Symptom score at week 12.",
            "to": "Responder rate at week 12 using revised threshold.",
        }],
        "materiality_category": "primary_outcome_change",
        "clinical_relevance_basis": "The outcome changed from a continuous score to a responder threshold after the recorded study start.",
        "review_questions": ["Was the threshold prespecified elsewhere?", "Was the change made before any analysis?", "Does a later publication describe the amendment?"],
    },
}

# ------------------------------------------------- variant A: false record
# Same decision as case 1, misreported: the dissent is erased and the
# adopted label is presented as unanimous. Every mechanical check passes.
false_label = copy.deepcopy(label)
false_label["record_id"] = "drk_case_label_resolution_v1_false"
false_label["instability"]["reason"] = "The label boundary between medical_device and consumer_wellness is defined by policy; annotators agreed."
false_label["instability"]["instability_types"] = ["policy_mediated"]
false_label["instability"]["known_disagreements"] = []
false_label["evidence_inputs"][1]["summary"] = "Three annotator judgments: all medical_device."
false_label["evidence_inputs"][2]["summary"] = "Model-assisted prelabel: medical_device, score 0.93, prelabel model version 3.2."
false_label["authority_or_rule"]["decision_method"] = "The reviewer confirmed the unanimous annotator label against the policy criterion."
false_label["disposition"]["confidence_or_strength"] = "Unanimous."
false_label["limitations"]["known_limits"] = ["The label is tied to label-policy-v0.4."]
false_label["profile_extensions"]["judgments"] = [
    {"judge": "annotator_a", "label": "medical_device", "rationale": "dose guidance"},
    {"judge": "annotator_b", "label": "medical_device", "rationale": "dose guidance"},
    {"judge": "annotator_c", "label": "medical_device", "rationale": "treatment guidance"},
    {"judge": "prelabel_model_3.2", "label": "medical_device", "rationale": "score 0.93"},
]
false_label["profile_extensions"]["candidate_labels"] = ["medical_device"]
false_label["profile_extensions"]["residual_uncertainty"] = "None recorded."

# -------------------------------------- variant B: faithful, wrongly decided
# Same rule as case 3, but the recorded study start is AFTER the change, so
# the rule's condition ("after enrolment began") is not met. The deciding
# system read the start date but did not compare it with the date of the
# change, and the record says so in its decision method. The record is
# complete and truthful; the decision it records misapplies the rule, and a
# reader who re-derives the decision from the rule and the evidence sees it.
misapplied = copy.deepcopy(trial)
misapplied["record_id"] = "drk_case_trial_materiality_v1_misapplied"
misapplied["authority_or_rule"]["decision_method"] = (
    "The system compared the two versions, located the changed path in the primary-outcome module, "
    "read the recorded study start date, and applied the rule; it did not compare the date of the "
    "change with the start date."
)
misapplied["evidence_inputs"][3]["summary"] = (
    "Study start date recorded in both versions: 2026-07-01 (anticipated); "
    "recruitment status in both versions: not yet recruiting."
)
misapplied["disposition"]["rationale"] = (
    "The changed path is the description of the primary outcome; a change from a continuous "
    "score to a responder threshold is not administrative."
)
misapplied["profile_extensions"]["clinical_relevance_basis"] = (
    "The outcome changed from a continuous score to a responder threshold."
)

RECORDS = {
    "case-label-resolution.json": label,
    "case-visual-release.json": visual,
    "case-trial-materiality.json": trial,
    "variant-false-label-resolution.json": false_label,
    "variant-misapplied-trial-materiality.json": misapplied,
}

if __name__ == "__main__":
    out = Path(sys.argv[1])
    out.mkdir(parents=True, exist_ok=True)
    for name, rec in RECORDS.items():
        (out / name).write_text(json.dumps(rec, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
        print("wrote", out / name)


==> anc/evaluation/make_tex.py <==
"""Write LaTeX fragments from results/results.json so that every number in the
paper comes from the evaluation run.

Usage: python3 -I make_tex.py <results.json> <drk-dir> <out-dir> [<coding-summary.json> [<selftests.txt>]]

With the optional fourth argument, also writes the macros and the table body
for the coded sample of real statements of reasons. The optional fifth argument
is the last line printed by test_checks.py ("N tests passed").
"""
import json
import re
import sys
from pathlib import Path

res = json.loads(Path(sys.argv[1]).read_text(encoding="utf-8"))
drk = Path(sys.argv[2])
out = Path(sys.argv[3])
out.mkdir(parents=True, exist_ok=True)

schema = json.loads((drk / "schema" / "disposition-record-kernel.schema.json").read_text(encoding="utf-8"))
props = schema["properties"]

def esc(s):
    return (s.replace("\\", r"\textbackslash{}").replace("_", r"\_").replace("&", r"\&")
             .replace("%", r"\%").replace("#", r"\#"))

M = {}
e5 = res["E5_mutation"]
t = e5["totals"]
M["nMutants"] = t["mutants"]
M["nMutCone"] = t["C1_structure"]
M["nMutCtwo"] = t["C2_profile"]
M["nMutCthree"] = t["C3_content"]
M["nMutCfour"] = t["C4_coherence"]
M["nMutAny"] = t["detected_by_any"]
for key, name in [("A_delete_property", "A"), ("B_empty_field", "B"),
                  ("C_delete_profile_field", "C"), ("D_break_relation", "D")]:
    M["nClass" + name] = e5["table"][key]["mutants"]
M["nMissedByCone"] = t["mutants"] - t["C1_structure"]
M["nBcaughtByCfour"] = e5["table"]["B_empty_field"]["C4_coherence"]
e4 = next(iter(res["E4_vacuous_record"].values()))
M["nContentFields"] = e4["content_fields_checked"]
M["nContentEmpty"] = e4["content_fields_empty"]
M["nBlankLeaves"] = e4["blank_string_leaves"]
M["nStringLeaves"] = e4["string_leaves"]
assert len({(v["content_fields_empty"], v["blank_string_leaves"], v["string_leaves"])
            for v in res["E4_vacuous_record"].values()}) == 1
e6 = res["E6_variants"]
M["nFalseDiff"] = len(e6["false_vs_true_label_record_changed_paths"])
M["nMisappliedDiff"] = len(e6["misapplied_vs_correct_trial_record_changed_paths"])
e7 = res["E7_dsa_mapping"]
M["nSorAttr"] = e7["n_attributes"]
M["nSorRequired"] = e7["n_required"]
M["nSorFull"] = e7["coverage_counts"]["full"]
M["nSorPartial"] = e7["coverage_counts"]["partial"]
M["nSorNone"] = e7["coverage_counts"]["none"]
M["nSorMissingSections"] = e7["mapped_record_counts"]["C1_structure"]
M["nSorContentFindings"] = e7["mapped_record_counts"]["C3_content"]
M["nSorCoherenceFindings"] = e7["mapped_record_counts"]["C4_coherence"]
e2 = res["E2_template_text"]
M["nContestLeaves"] = e2["contestability"]["free_text_leaves_in_all_examples"]
M["nContestIdentical"] = e2["contestability"]["identical_in_all_examples"]
M["nReplayLeaves"] = e2["replay"]["free_text_leaves_in_all_examples"]
M["nReplayIdentical"] = e2["replay"]["identical_in_all_examples"]
e1 = res["E1_shipped_examples"]["recomputed"]
M["nExamples"] = len(e1)
assert all(v == "pass" for r in e1.values() for v in r["verdict"].values())
assert all(r["valid"] for r in res["E1_shipped_examples"]["recorded_validation_results"])
e3 = res["E3_case_records"]
assert all(v == "pass" for r in e3.values() for v in r["verdict"].values())
M["nRequiredProps"] = len(schema["required"])
M["nInstabilityTypes"] = len(props["instability"]["properties"]["instability_types"]["items"]["enum"])
M["nAuthorityTypes"] = len(props["authority_or_rule"]["properties"]["authority_type"]["enum"])
M["nHorizonTypes"] = len(props["horizon_or_trigger"]["properties"]["horizon_type"]["enum"])
M["nEvidenceTypes"] = len(props["evidence_inputs"]["items"]["properties"]["evidence_type"]["enum"])
ext = [len(json.loads(f.read_text(encoding="utf-8"))["profile_extensions_required"])
       for f in sorted((drk / "profiles").glob("*.profile.json"))]
M["nProfiles"] = len(ext)
M["nProfileExtMin"] = min(ext)
M["nProfileExtMax"] = max(ext)

if len(sys.argv) > 5:
    st = re.fullmatch(r"(\d+) tests passed", Path(sys.argv[5]).read_text(encoding="utf-8").strip())
    assert st, "selftests file must hold the line printed by test_checks.py"
    M["nSelfTests"] = int(st.group(1))

WORD = {1: "One", 2: "Two", 3: "Three", 4: "Four", 5: "Five", 6: "Six", 7: "Seven", 8: "Eight",
        9: "Nine", 10: "Ten"}
stat_rows = None
if len(sys.argv) > 4:
    cs = json.loads(Path(sys.argv[4]).read_text(encoding="utf-8"))
    M["nStatements"] = cs["n_statements"]
    M["nStatementPlatforms"] = cs["n_platforms"]
    M["nStatementFallback"] = cs["n_fallback"]
    M["nPlatformsListed"] = cs["n_platforms_listed"]
    M["nPlatformsTried"] = cs["n_platforms_tried"]
    M["nStatementUnavailable"] = cs["n_unavailable"]
    M["nDayQueryFailed"] = cs["n_day_query_failed"]
    M["nCodingReviewed"] = cs["n_reviewed"]
    days = cs["received_by_day"]
    M["nStatementsSampleDay"] = max(days.values())
    MONTHS = ["January", "February", "March", "April", "May", "June", "July", "August",
              "September", "October", "November", "December"]
    other = sorted(d for d, k in days.items() if k != M["nStatementsSampleDay"])
    assert other and len({d[:7] for d in other}) == 1
    M["fallbackDays"] = (", ".join(str(int(d[8:10])) for d in other[:-1]) + " and " if len(other) > 1 else "") \
        + f"{int(other[-1][8:10])} {MONTHS[int(other[-1][5:7]) - 1]}"
    assert sum(days.values()) == cs["n_statements"]
    assert M["nStatementsSampleDay"] + cs["n_fallback"] == cs["n_statements"]
    nr = cs["q5_narrower"]
    M["nFiveReason"] = nr["reason"]
    M["nFiveRuleOnly"] = nr["rule only"]
    M["nFiveNo"] = nr["no"]
    M["nFiveSpecific"] = nr["n/a"]
    M["nFiveNotWhy"] = cs["counts"]["Q5"]["partial"]
    M["nFiveNotWhyStrict"] = cs["counts_strict"]["Q5"]["partial"]
    assert M["nFiveNotWhy"] == nr["rule only"] + nr["no"]
    M["nStatementsRaised"] = cs["statements_raising_open_questions"]
    # the paper says "under both readings"
    assert cs["statements_raising_open_questions_strict"] == M["nStatementsRaised"]
    assert cs["counts"]["Q5"]["full"] - cs["counts_strict"]["Q5"]["full"] == nr["reason"]
    M["nScreenCells"] = cs["keyword_screen_cells_compared"]
    M["nScreenDisagree"] = len(cs["screen_vs_coding_disagreements"])
    schema_grade = {q["id"]: q["coverage"] for q in e7["questions"]}
    assert schema_grade == cs["schema_grade"], "schema grades in dsa_mapping.py and tabulate_coding.py differ"
    stat_rows = []
    for i in range(1, 11):
        q = f"Q{i}"
        c = cs["counts"][q]
        cst = cs["counts_strict"][q]
        for g in ("full", "partial", "none"):
            M[f"st{WORD[i]}{g.capitalize()}"] = c[g]
        M[f"st{WORD[i]}FullStrict"] = cst["full"]
        M[f"st{WORD[i]}Above"] = cs["above_schema_grade"][q]
        qtext = next(x["question"] for x in e7["questions"] if x["id"] == q)
        stat_rows.append(f"{esc(qtext)} & {schema_grade[q]} & {c['full']} & {c['partial']} & {c['none']} "
                         f"& {cst['full']} \\\\")

lines = ["% Generated by eval/make_tex.py from the evaluation results. Do not edit."]
for k, v in M.items():
    lines.append(f"\\newcommand{{\\{k}}}{{{v}}}")
(out / "results-macros.tex").write_text("\n".join(lines) + "\n", encoding="utf-8")

# mutation table body
names = {"A_delete_property": "A\\quad Delete one required top-level property",
         "B_empty_field": "B\\quad Empty one field that answers a question",
         "C_delete_profile_field": "C\\quad Delete one profile-required field",
         "D_break_relation": "D\\quad Break one cross-field relation"}
rows = []
for key, label in names.items():
    r = e5["table"][key]
    rows.append(f"{label} & {r['mutants']} & {r['C1_structure']} & {r['C2_profile']} & "
                f"{r['C3_content']} & {r['C4_coherence']} & {r['detected_by_any']} \\\\")
rows.append("\\midrule")
rows.append(f"All mutants & {t['mutants']} & {t['C1_structure']} & {t['C2_profile']} & "
            f"{t['C3_content']} & {t['C4_coherence']} & {t['detected_by_any']} \\\\")
(out / "tab-mutation.tex").write_text("\n".join(rows) + "\n", encoding="utf-8")

# DSA table body
rows = []
for q in e7["questions"]:
    qtext = q["question"]
    attrs = q["attributes"]
    if not attrs:
        a = "none"
    elif len(attrs) <= 4:
        a = ", ".join(f"\\texttt{{{esc(x)}}}" for x in attrs)
    else:
        a = ", ".join(f"\\texttt{{{esc(x)}}}" for x in attrs[:3]) + f" and {len(attrs) - 3} more"
    rows.append(f"{esc(qtext)} & {q['coverage']} & {a} \\\\")
(out / "tab-dsa.tex").write_text("\n".join(rows) + "\n", encoding="utf-8")
if stat_rows is not None:
    (out / "tab-statements.tex").write_text("\n".join(stat_rows) + "\n", encoding="utf-8")
print("\n".join(lines))


==> anc/evaluation/records/case-label-resolution.json <==
{
  "record_id": "drk_case_label_resolution_v1",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "label-resolution",
    "profile_version": "0.1.0",
    "claim_class": "label_resolution",
    "profile_uri": "profiles/label-resolution.profile.json"
  },
  "claim": {
    "claim_id": "claim_label_item_48291",
    "claimant": {
      "name": "Annotation workflow (majority proposal)",
      "role": "proposing workflow",
      "identifier": null
    },
    "statement": "Item item_48291 should receive the operative label 'medical_device' in dataset release candidate rc-2026-06.",
    "claim_class": "label_resolution",
    "claimed_state": "accepted_label: medical_device",
    "claim_scope": "Dataset release candidate rc-2026-06 under label-policy-v0.4.",
    "asserted_at": "2026-06-10T09:40:00Z"
  },
  "instability": {
    "instability_types": [
      "contested",
      "policy_mediated",
      "model_mediated"
    ],
    "reason": "Three annotators split 2:1, the model-assisted prelabel sides with the minority, and the boundary between medical_device and consumer_wellness is defined by policy rather than by the item.",
    "known_disagreements": [
      "annotator_b: consumer_wellness (the product is marketed as wellness)",
      "model prelabel: consumer_wellness (score 0.61)"
    ],
    "open_questions": [
      "Would the label differ under a jurisdiction-specific definition of a medical device?"
    ]
  },
  "support_relation": {
    "summary": "The label holds only while label-policy-v0.4 governs the release and the item text is unchanged.",
    "support_required": [
      "label-policy-v0.4 in force for rc-2026-06",
      "item text as reviewed on 2026-06-10"
    ],
    "support_holder": "Dataset governance board (owner of label-policy-v0.4)",
    "failure_mode": "A policy revision that changes the medical_device criterion, or a change to the item text, removes the basis of the label.",
    "withdrawal_test": null
  },
  "authority_or_rule": {
    "authority_type": "human_reviewer",
    "authority_name": "Dataset Adjudication Reviewer",
    "rule_reference": "label-policy-v0.4#medical_device",
    "rule_summary": "If an item makes diagnostic or treatment-guiding claims, classify it as medical_device unless the language is purely general wellness language.",
    "decision_method": "The reviewer read the item text against the policy criterion, considered the three annotator judgments and the model prelabel, and adopted the majority label because the text contains treatment-guiding language. The prelabel was treated as evidence, not as a decision.",
    "decision_inputs_required": [
      "ev_item_text",
      "ev_annotator_votes",
      "ev_model_prelabel",
      "ev_label_policy"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "version_change",
    "description": "Holds for release candidate rc-2026-06. Re-adjudicate if label-policy-v0.4 is superseded or the item text changes.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": "Supersession of label-policy-v0.4, or a change to the item text."
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_item_text",
      "evidence_type": "other",
      "summary": "Product description of item_48291; contains the sentence that the device 'tells you when to adjust your dose'.",
      "source": "dataset item store",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:00:00Z",
      "weight_or_role": "object of the label"
    },
    {
      "evidence_id": "ev_annotator_votes",
      "evidence_type": "human_review",
      "summary": "Three annotator judgments: two medical_device, one consumer_wellness, each with a one-line rationale.",
      "source": "labelling platform",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:30:00Z",
      "weight_or_role": "evidence of disagreement"
    },
    {
      "evidence_id": "ev_model_prelabel",
      "evidence_type": "system_event",
      "summary": "Model-assisted prelabel: consumer_wellness, score 0.61, prelabel model version 3.2.",
      "source": "labelling platform",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T08:55:00Z",
      "weight_or_role": "evidence only; not adopted"
    },
    {
      "evidence_id": "ev_label_policy",
      "evidence_type": "policy_document",
      "summary": "label-policy-v0.4, section medical_device: criterion and exclusion for general wellness language.",
      "source": "dataset governance repository",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:35:00Z",
      "weight_or_role": "rule applied"
    },
    {
      "evidence_id": "ev_adjudicator_note",
      "evidence_type": "human_review",
      "summary": "Adjudicator note: the dose-adjustment sentence is treatment guidance under the policy; marketing as wellness does not change the content of the claim.",
      "source": "adjudication form",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-11T11:50:00Z",
      "weight_or_role": "reasoning of the authority"
    }
  ],
  "disposition": {
    "disposition_id": "disp_label_item_48291",
    "disposition_type": "label_resolution",
    "disposition_value": "accepted_label",
    "status": "active",
    "rationale": "The item text gives treatment guidance (dose adjustment), which meets the medical_device criterion of label-policy-v0.4; the wellness exclusion does not apply because the language is not purely general.",
    "issued_by": "Dataset Adjudication Reviewer",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Training and evaluation use within dataset release candidate rc-2026-06 under label-policy-v0.4.",
    "confidence_or_strength": "Majority label adopted with one recorded human dissent and a dissenting prelabel."
  },
  "provenance": {
    "source_records": [
      "ev_item_text",
      "ev_annotator_votes",
      "ev_model_prelabel",
      "ev_label_policy",
      "ev_adjudicator_note"
    ],
    "record_generation_process": "SYNTHETIC illustration written for the paper 'Record Sufficiency' (v1.0). It documents no real decision. It models a record written by the deciding authority at the time of the decision.",
    "generated_by": "Author of the paper",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Retrieve the item text and label-policy-v0.4; apply the medical_device criterion to the text; compare the result with the recorded label. The votes and the prelabel show the disagreement but are not needed to apply the criterion.",
    "decision_inputs": [
      "ev_item_text",
      "ev_label_policy"
    ],
    "known_non_replayable_elements": [
      "Whether a sentence is 'treatment-guiding' is a reviewer judgment; a second reviewer may read it differently.",
      "The prelabel can be regenerated only with prelabel model version 3.2."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "The item text does not contain diagnostic or treatment-guiding language.",
      "label-policy-v0.4 was not the governing policy for rc-2026-06.",
      "An annotator judgment was recorded incorrectly."
    ],
    "review_path": "File the item id, the challenged criterion and supporting evidence in the Dataset Adjudication Review queue. A reviewer other than the original one re-adjudicates and issues a superseding record.",
    "reversal_conditions": [
      "Re-adjudication finds the wellness exclusion applies.",
      "A superseding policy version changes the criterion."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The operative label of item_48291 in rc-2026-06 is medical_device."
    ],
    "claims_not_supported": [
      "That the product is a regulated medical device under any law.",
      "That the label is correct independently of label-policy-v0.4.",
      "That the label holds under a later policy version or for a changed item text."
    ],
    "unresolved_questions": [
      "Would a jurisdiction-specific medical-device definition alter the label?"
    ],
    "known_limits": [
      "One of three annotators and the prelabel disagree with the adopted label."
    ]
  },
  "profile_extensions": {
    "item": {
      "item_id": "item_48291",
      "description": "Product description with wellness marketing and one dose-adjustment sentence."
    },
    "label_space": [
      "medical_device",
      "consumer_wellness",
      "other"
    ],
    "candidate_labels": [
      "medical_device",
      "consumer_wellness"
    ],
    "judgments": [
      {
        "judge": "annotator_a",
        "label": "medical_device",
        "rationale": "dose guidance"
      },
      {
        "judge": "annotator_b",
        "label": "consumer_wellness",
        "rationale": "marketed as wellness"
      },
      {
        "judge": "annotator_c",
        "label": "medical_device",
        "rationale": "treatment guidance"
      },
      {
        "judge": "prelabel_model_3.2",
        "label": "consumer_wellness",
        "rationale": "score 0.61"
      }
    ],
    "resolution_rule": "single-label adjudication by a reviewer under label-policy-v0.4",
    "accepted_label": "medical_device",
    "residual_uncertainty": "The item mixes wellness marketing with one treatment-guiding sentence; one annotator and the prelabel read it as wellness."
  }
}


==> anc/evaluation/records/case-trial-materiality.json <==
{
  "record_id": "drk_case_trial_materiality_v1",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "clinical-trial-materiality",
    "profile_version": "0.1.0",
    "claim_class": "clinical_trial_materiality",
    "profile_uri": "profiles/clinical-trial-materiality.profile.json"
  },
  "claim": {
    "claim_id": "claim_materiality_synthetic_trial_0001",
    "claimant": {
      "name": "Registry change monitor",
      "role": "detecting system",
      "identifier": null
    },
    "statement": "The change between registry versions 2026-04-01 and 2026-05-20 of the synthetic trial record should be treated as material for review.",
    "claim_class": "clinical_trial_materiality",
    "claimed_state": "material_change",
    "claim_scope": "Review triage of this one version comparison.",
    "asserted_at": "2026-05-20T00:05:00Z"
  },
  "instability": {
    "instability_types": [
      "version_dependent",
      "authority_dependent",
      "uncertain"
    ],
    "reason": "A text difference between two registry versions does not show whether the change matters. That depends on when the change was made relative to enrolment and on the review rule applied.",
    "known_disagreements": [],
    "open_questions": [
      "Was the responder threshold prespecified in a protocol that is not part of the registry record?"
    ]
  },
  "support_relation": {
    "summary": "The disposition depends on the two registry snapshots, on the study start date recorded in the registry, and on the rule version.",
    "support_required": [
      "registry snapshots of 2026-04-01 and 2026-05-20",
      "recorded study start date",
      "registry-change-review-rule-v0.1"
    ],
    "support_holder": "Registry operator (snapshots and dates) and the review team (rule)",
    "failure_mode": "If a snapshot or the study start date is wrong, or the outcome definition was prespecified elsewhere, the disposition must be revisited.",
    "withdrawal_test": null
  },
  "authority_or_rule": {
    "authority_type": "deterministic_rule",
    "authority_name": "Registry Change Review Rule v0.1",
    "rule_reference": "registry-change-review-rule-v0.1#primary-outcome",
    "rule_summary": "A change to the definition of a primary outcome measure made after enrolment began is material for review, unless the change is clearly administrative.",
    "decision_method": "The system compared the two versions, located the changed path in the primary-outcome module, compared the date of the change with the recorded study start date, and applied the rule.",
    "decision_inputs_required": [
      "ev_registry_v1",
      "ev_registry_v2",
      "ev_diff",
      "ev_study_start"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "version_change",
    "description": "Holds for the comparison of versions 2026-04-01 and 2026-05-20. A later registry version, or protocol evidence, triggers re-review.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": "A later registry version, or submission of protocol evidence."
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_registry_v1",
      "evidence_type": "registry_version",
      "summary": "Registry version of 2026-04-01. Primary outcome: symptom score at week 12.",
      "source": "public trial registry (synthetic record)",
      "uri": null,
      "hash": null,
      "observed_at": "2026-04-01T00:00:00Z",
      "weight_or_role": "earlier version"
    },
    {
      "evidence_id": "ev_registry_v2",
      "evidence_type": "registry_version",
      "summary": "Registry version of 2026-05-20. Primary outcome: responder rate at week 12 using a revised threshold.",
      "source": "public trial registry (synthetic record)",
      "uri": null,
      "hash": null,
      "observed_at": "2026-05-20T00:00:00Z",
      "weight_or_role": "later version"
    },
    {
      "evidence_id": "ev_diff",
      "evidence_type": "diff",
      "summary": "Changed path: /protocolSection/outcomesModule/primaryOutcomes/0/description.",
      "source": "version comparison output",
      "uri": null,
      "hash": null,
      "observed_at": "2026-05-20T00:05:00Z",
      "weight_or_role": "what changed"
    },
    {
      "evidence_id": "ev_study_start",
      "evidence_type": "registry_version",
      "summary": "Study start date recorded in both versions: 2025-11-03; recruitment status in the earlier version: recruiting.",
      "source": "public trial registry (synthetic record)",
      "uri": null,
      "hash": null,
      "observed_at": "2026-05-20T00:00:00Z",
      "weight_or_role": "timing relative to enrolment"
    }
  ],
  "disposition": {
    "disposition_id": "disp_materiality_synthetic_trial_0001",
    "disposition_type": "clinical_trial_materiality",
    "disposition_value": "material_change",
    "status": "active",
    "rationale": "The changed path is the description of the primary outcome; the change is dated 2026-05-20, after the recorded study start of 2025-11-03; a change from a continuous score to a responder threshold is not administrative.",
    "issued_by": "Registry Change Review Rule v0.1",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Review triage of this version comparison only.",
    "confidence_or_strength": null
  },
  "provenance": {
    "source_records": [
      "ev_registry_v1",
      "ev_registry_v2",
      "ev_diff",
      "ev_study_start"
    ],
    "record_generation_process": "SYNTHETIC illustration written for the paper 'Record Sufficiency' (v1.0). It documents no real decision. It models a record written by the deciding authority at the time of the decision.",
    "generated_by": "Author of the paper",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Retrieve both registry versions; recompute the difference; read the study start date; apply registry-change-review-rule-v0.1; compare the result with this record.",
    "decision_inputs": [
      "ev_registry_v1",
      "ev_registry_v2",
      "ev_diff",
      "ev_study_start"
    ],
    "known_non_replayable_elements": []
  },
  "contestability": {
    "challenge_conditions": [
      "The outcome definition was prespecified in a protocol dated before enrolment began.",
      "The recorded study start date is wrong.",
      "The change is a rewording that leaves the measured outcome unchanged."
    ],
    "review_path": "The sponsor or the investigators may send protocol or correspondence evidence to the review team's intake address. A human reviewer re-applies the rule with the new evidence and issues a superseding record.",
    "reversal_conditions": [
      "Protocol evidence shows prespecification.",
      "A corrected study start date places the change before enrolment."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The version change is material for review under registry-change-review-rule-v0.1."
    ],
    "claims_not_supported": [
      "That the change is outcome switching in reporting, bias or misconduct.",
      "That the change caused clinical harm or makes the trial's results invalid.",
      "That any legal or regulatory requirement was breached.",
      "That the outcome definition was not prespecified in the protocol."
    ],
    "unresolved_questions": [
      "Was the revised threshold prespecified in a protocol outside the registry record?"
    ],
    "known_limits": [
      "The disposition is only as reliable as the registry snapshots and the recorded study start date."
    ]
  },
  "profile_extensions": {
    "trial_identifier": "SYNTHETIC-TRIAL-0001",
    "registry": "public trial registry (synthetic record)",
    "version_from": "2026-04-01",
    "version_to": "2026-05-20",
    "changed_fields": [
      {
        "path": "/protocolSection/outcomesModule/primaryOutcomes/0/description",
        "from": "Symptom score at week 12.",
        "to": "Responder rate at week 12 using revised threshold."
      }
    ],
    "materiality_category": "primary_outcome_change",
    "clinical_relevance_basis": "The outcome changed from a continuous score to a responder threshold after the recorded study start.",
    "review_questions": [
      "Was the threshold prespecified elsewhere?",
      "Was the change made before any analysis?",
      "Does a later publication describe the amendment?"
    ]
  }
}


==> anc/evaluation/records/case-visual-release.json <==
{
  "record_id": "drk_case_visual_release_v1",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "visual-release",
    "profile_version": "0.1.0",
    "claim_class": "visual_release",
    "profile_uri": "profiles/visual-release.profile.json"
  },
  "claim": {
    "claim_id": "claim_release_asset_2026_117",
    "claimant": {
      "name": "Campaign team",
      "role": "requester",
      "identifier": null
    },
    "statement": "Asset asset_2026_117 may be published for the summer campaign, on the owned landing page and in paid social.",
    "claim_class": "visual_release",
    "claimed_state": "released",
    "claim_scope": "Summer campaign: owned landing page and paid social.",
    "asserted_at": "2026-06-09T10:00:00Z"
  },
  "instability": {
    "instability_types": [
      "rights_dependent",
      "policy_mediated",
      "custody_dependent"
    ],
    "reason": "Whether the asset may be published depends on the scope of the licence, the scope of the model's consent, and the channel; provenance metadata does not settle any of these.",
    "known_disagreements": [
      "The campaign team requested paid-social use; the licence does not cover it."
    ],
    "open_questions": [
      "Will the campaign add markets outside Germany, Austria and Switzerland?"
    ]
  },
  "support_relation": {
    "summary": "The release holds only while the licence and the model release remain valid for this use.",
    "support_required": [
      "licence covering owned-website use in DE, AT and CH until 2026-12-11",
      "model release covering landing-page use without material alteration of likeness",
      "visual-release-policy-v0.2 in force"
    ],
    "support_holder": "Licensor and the depicted model",
    "failure_mode": "Expiry or revocation of the licence, withdrawal of the model's consent, or use outside the licensed channel or territories ends the basis of the release.",
    "withdrawal_test": {
      "applicable": true,
      "description": "If the licence expires or consent is withdrawn, does the release survive? It does not: the asset must be taken down.",
      "observed_result": null
    }
  },
  "authority_or_rule": {
    "authority_type": "organizational_policy",
    "authority_name": "Visual Release Review",
    "rule_reference": "visual-release-policy-v0.2#campaign-use",
    "rule_summary": "An asset may be released for a use when its origin is established, the licence covers the use, likeness consent covers the use, and every use not covered is expressly excluded.",
    "decision_method": "The release reviewer compared each requested use with the licence terms, the model release and the origin record, granted the uses the evidence covers, and excluded the rest.",
    "decision_inputs_required": [
      "ev_asset_origin",
      "ev_content_credential",
      "ev_license",
      "ev_model_release",
      "ev_release_policy"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "time_window",
    "description": "Holds from 2026-06-11 until the licence term ends on 2026-12-11; ends earlier if the licence or the consent is revoked.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": "2026-12-11T12:00:00Z",
    "trigger_event": "Licence expiry, revocation of consent, or a change of channel or territory."
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_asset_origin",
      "evidence_type": "provenance_record",
      "summary": "Asset-management record: production workspace, export time and custody chain of asset_2026_117.",
      "source": "asset management system",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-09T14:10:00Z",
      "weight_or_role": "origin and custody"
    },
    {
      "evidence_id": "ev_content_credential",
      "evidence_type": "credential",
      "summary": "Content credential attached to the exported file: generating tool and edit history.",
      "source": "exported asset file",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-09T14:12:00Z",
      "weight_or_role": "edit history; says nothing about rights"
    },
    {
      "evidence_id": "ev_license",
      "evidence_type": "contract",
      "summary": "Licence: owned-website campaign use, DE, AT and CH, six months from 2026-06-11, no sublicensing.",
      "source": "rights management repository",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-09T14:20:00Z",
      "weight_or_role": "scope of rights"
    },
    {
      "evidence_id": "ev_model_release",
      "evidence_type": "contract",
      "summary": "Model release: campaign landing-page use, no material alteration of likeness.",
      "source": "rights management repository",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-09T14:25:00Z",
      "weight_or_role": "scope of likeness consent"
    },
    {
      "evidence_id": "ev_release_policy",
      "evidence_type": "policy_document",
      "summary": "visual-release-policy-v0.2, section campaign-use.",
      "source": "brand governance repository",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-09T14:30:00Z",
      "weight_or_role": "rule applied"
    },
    {
      "evidence_id": "ev_reviewer_note",
      "evidence_type": "human_review",
      "summary": "Reviewer note: licence and model release cover the landing page only; paid social and edited versions are outside both.",
      "source": "release review form",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-11T11:45:00Z",
      "weight_or_role": "reasoning of the authority"
    }
  ],
  "disposition": {
    "disposition_id": "disp_release_asset_2026_117",
    "disposition_type": "visual_release",
    "disposition_value": "released_with_restrictions",
    "status": "active",
    "rationale": "The licence and the model release cover owned-website use of the unaltered asset in three territories for six months. Neither covers paid social or edited versions, so the request is granted in part.",
    "issued_by": "Visual Release Review",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Owned campaign landing page; unaltered asset; DE, AT and CH; 2026-06-11 to 2026-12-11.",
    "confidence_or_strength": null
  },
  "provenance": {
    "source_records": [
      "ev_asset_origin",
      "ev_content_credential",
      "ev_license",
      "ev_model_release",
      "ev_release_policy",
      "ev_reviewer_note"
    ],
    "record_generation_process": "SYNTHETIC illustration written for the paper 'Record Sufficiency' (v1.0). It documents no real decision. It models a record written by the deciding authority at the time of the decision.",
    "generated_by": "Author of the paper",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Retrieve the licence, the model release and the policy section; test each requested use (channel, territory, term, alteration) against them; compare the granted and excluded uses with this record.",
    "decision_inputs": [
      "ev_license",
      "ev_model_release",
      "ev_release_policy"
    ],
    "known_non_replayable_elements": [
      "Whether an edit is a 'material alteration of likeness' is a reviewer judgment."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "The licence does not cover the landing-page channel or one of the listed territories.",
      "The model release does not cover this use, or consent has been withdrawn.",
      "The published file differs from the reviewed asset."
    ],
    "review_path": "The licensor and the depicted model may write to the rights desk named in the licence. Internal challengers file a re-review ticket with Visual Release Review. Publication is suspended while a challenge from a rights holder is open.",
    "reversal_conditions": [
      "Re-review finds the use outside the licence or the consent.",
      "The licence or the consent is revoked."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The unaltered asset may be shown on the owned campaign landing page in DE, AT and CH until 2026-12-11."
    ],
    "claims_not_supported": [
      "That the asset is cleared for paid social, out-of-home or third-party use.",
      "That edited or derivative versions are cleared.",
      "That the asset is cleared in any other territory or after 2026-12-11.",
      "That the content credential establishes a right to publish."
    ],
    "unresolved_questions": [
      "Does the campaign plan add markets outside the licensed territories?"
    ],
    "known_limits": [
      "The release ends with the licence term and depends on continuing consent."
    ]
  },
  "profile_extensions": {
    "asset": {
      "asset_id": "asset_2026_117",
      "asset_type": "image",
      "description": "Composited campaign image with one identifiable model."
    },
    "intended_use": {
      "requested": [
        "owned landing page",
        "paid social"
      ],
      "territory": [
        "DE",
        "AT",
        "CH"
      ],
      "duration": "six months",
      "modification_allowed": false
    },
    "rights_checks": [
      {
        "check": "licence covers owned website",
        "result": "pass"
      },
      {
        "check": "licence covers paid social",
        "result": "fail"
      },
      {
        "check": "derivative rights",
        "result": "not granted"
      }
    ],
    "likeness_checks": [
      {
        "check": "model release covers landing page",
        "result": "pass"
      },
      {
        "check": "model release covers altered likeness",
        "result": "fail"
      }
    ],
    "provenance_signals": [
      {
        "signal": "asset-management origin record",
        "result": "present"
      },
      {
        "signal": "content credential",
        "result": "present"
      }
    ],
    "policy_checks": [
      {
        "check": "every uncovered use expressly excluded",
        "result": "pass"
      }
    ],
    "release_state": "released_with_restrictions",
    "use_restrictions": [
      "owned landing page only",
      "no paid social",
      "no edits",
      "DE, AT and CH only",
      "ends 2026-12-11"
    ]
  }
}


==> anc/evaluation/records/variant-false-label-resolution.json <==
{
  "record_id": "drk_case_label_resolution_v1_false",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "label-resolution",
    "profile_version": "0.1.0",
    "claim_class": "label_resolution",
    "profile_uri": "profiles/label-resolution.profile.json"
  },
  "claim": {
    "claim_id": "claim_label_item_48291",
    "claimant": {
      "name": "Annotation workflow (majority proposal)",
      "role": "proposing workflow",
      "identifier": null
    },
    "statement": "Item item_48291 should receive the operative label 'medical_device' in dataset release candidate rc-2026-06.",
    "claim_class": "label_resolution",
    "claimed_state": "accepted_label: medical_device",
    "claim_scope": "Dataset release candidate rc-2026-06 under label-policy-v0.4.",
    "asserted_at": "2026-06-10T09:40:00Z"
  },
  "instability": {
    "instability_types": [
      "policy_mediated"
    ],
    "reason": "The label boundary between medical_device and consumer_wellness is defined by policy; annotators agreed.",
    "known_disagreements": [],
    "open_questions": [
      "Would the label differ under a jurisdiction-specific definition of a medical device?"
    ]
  },
  "support_relation": {
    "summary": "The label holds only while label-policy-v0.4 governs the release and the item text is unchanged.",
    "support_required": [
      "label-policy-v0.4 in force for rc-2026-06",
      "item text as reviewed on 2026-06-10"
    ],
    "support_holder": "Dataset governance board (owner of label-policy-v0.4)",
    "failure_mode": "A policy revision that changes the medical_device criterion, or a change to the item text, removes the basis of the label.",
    "withdrawal_test": null
  },
  "authority_or_rule": {
    "authority_type": "human_reviewer",
    "authority_name": "Dataset Adjudication Reviewer",
    "rule_reference": "label-policy-v0.4#medical_device",
    "rule_summary": "If an item makes diagnostic or treatment-guiding claims, classify it as medical_device unless the language is purely general wellness language.",
    "decision_method": "The reviewer confirmed the unanimous annotator label against the policy criterion.",
    "decision_inputs_required": [
      "ev_item_text",
      "ev_annotator_votes",
      "ev_model_prelabel",
      "ev_label_policy"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "version_change",
    "description": "Holds for release candidate rc-2026-06. Re-adjudicate if label-policy-v0.4 is superseded or the item text changes.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": "Supersession of label-policy-v0.4, or a change to the item text."
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_item_text",
      "evidence_type": "other",
      "summary": "Product description of item_48291; contains the sentence that the device 'tells you when to adjust your dose'.",
      "source": "dataset item store",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:00:00Z",
      "weight_or_role": "object of the label"
    },
    {
      "evidence_id": "ev_annotator_votes",
      "evidence_type": "human_review",
      "summary": "Three annotator judgments: all medical_device.",
      "source": "labelling platform",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:30:00Z",
      "weight_or_role": "evidence of disagreement"
    },
    {
      "evidence_id": "ev_model_prelabel",
      "evidence_type": "system_event",
      "summary": "Model-assisted prelabel: medical_device, score 0.93, prelabel model version 3.2.",
      "source": "labelling platform",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T08:55:00Z",
      "weight_or_role": "evidence only; not adopted"
    },
    {
      "evidence_id": "ev_label_policy",
      "evidence_type": "policy_document",
      "summary": "label-policy-v0.4, section medical_device: criterion and exclusion for general wellness language.",
      "source": "dataset governance repository",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-10T09:35:00Z",
      "weight_or_role": "rule applied"
    },
    {
      "evidence_id": "ev_adjudicator_note",
      "evidence_type": "human_review",
      "summary": "Adjudicator note: the dose-adjustment sentence is treatment guidance under the policy; marketing as wellness does not change the content of the claim.",
      "source": "adjudication form",
      "uri": null,
      "hash": null,
      "observed_at": "2026-06-11T11:50:00Z",
      "weight_or_role": "reasoning of the authority"
    }
  ],
  "disposition": {
    "disposition_id": "disp_label_item_48291",
    "disposition_type": "label_resolution",
    "disposition_value": "accepted_label",
    "status": "active",
    "rationale": "The item text gives treatment guidance (dose adjustment), which meets the medical_device criterion of label-policy-v0.4; the wellness exclusion does not apply because the language is not purely general.",
    "issued_by": "Dataset Adjudication Reviewer",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Training and evaluation use within dataset release candidate rc-2026-06 under label-policy-v0.4.",
    "confidence_or_strength": "Unanimous."
  },
  "provenance": {
    "source_records": [
      "ev_item_text",
      "ev_annotator_votes",
      "ev_model_prelabel",
      "ev_label_policy",
      "ev_adjudicator_note"
    ],
    "record_generation_process": "SYNTHETIC illustration written for the paper 'Record Sufficiency' (v1.0). It documents no real decision. It models a record written by the deciding authority at the time of the decision.",
    "generated_by": "Author of the paper",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Retrieve the item text and label-policy-v0.4; apply the medical_device criterion to the text; compare the result with the recorded label. The votes and the prelabel show the disagreement but are not needed to apply the criterion.",
    "decision_inputs": [
      "ev_item_text",
      "ev_label_policy"
    ],
    "known_non_replayable_elements": [
      "Whether a sentence is 'treatment-guiding' is a reviewer judgment; a second reviewer may read it differently.",
      "The prelabel can be regenerated only with prelabel model version 3.2."
    ]
  },
  "contestability": {
    "challenge_conditions": [
      "The item text does not contain diagnostic or treatment-guiding language.",
      "label-policy-v0.4 was not the governing policy for rc-2026-06.",
      "An annotator judgment was recorded incorrectly."
    ],
    "review_path": "File the item id, the challenged criterion and supporting evidence in the Dataset Adjudication Review queue. A reviewer other than the original one re-adjudicates and issues a superseding record.",
    "reversal_conditions": [
      "Re-adjudication finds the wellness exclusion applies.",
      "A superseding policy version changes the criterion."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The operative label of item_48291 in rc-2026-06 is medical_device."
    ],
    "claims_not_supported": [
      "That the product is a regulated medical device under any law.",
      "That the label is correct independently of label-policy-v0.4.",
      "That the label holds under a later policy version or for a changed item text."
    ],
    "unresolved_questions": [
      "Would a jurisdiction-specific medical-device definition alter the label?"
    ],
    "known_limits": [
      "The label is tied to label-policy-v0.4."
    ]
  },
  "profile_extensions": {
    "item": {
      "item_id": "item_48291",
      "description": "Product description with wellness marketing and one dose-adjustment sentence."
    },
    "label_space": [
      "medical_device",
      "consumer_wellness",
      "other"
    ],
    "candidate_labels": [
      "medical_device"
    ],
    "judgments": [
      {
        "judge": "annotator_a",
        "label": "medical_device",
        "rationale": "dose guidance"
      },
      {
        "judge": "annotator_b",
        "label": "medical_device",
        "rationale": "dose guidance"
      },
      {
        "judge": "annotator_c",
        "label": "medical_device",
        "rationale": "treatment guidance"
      },
      {
        "judge": "prelabel_model_3.2",
        "label": "medical_device",
        "rationale": "score 0.93"
      }
    ],
    "resolution_rule": "single-label adjudication by a reviewer under label-policy-v0.4",
    "accepted_label": "medical_device",
    "residual_uncertainty": "None recorded."
  }
}


==> anc/evaluation/records/variant-misapplied-trial-materiality.json <==
{
  "record_id": "drk_case_trial_materiality_v1_misapplied",
  "kernel_version": "0.1.0",
  "record_type": "disposition_record",
  "created_at": "2026-06-11T12:00:00Z",
  "domain_profile": {
    "profile_id": "clinical-trial-materiality",
    "profile_version": "0.1.0",
    "claim_class": "clinical_trial_materiality",
    "profile_uri": "profiles/clinical-trial-materiality.profile.json"
  },
  "claim": {
    "claim_id": "claim_materiality_synthetic_trial_0001",
    "claimant": {
      "name": "Registry change monitor",
      "role": "detecting system",
      "identifier": null
    },
    "statement": "The change between registry versions 2026-04-01 and 2026-05-20 of the synthetic trial record should be treated as material for review.",
    "claim_class": "clinical_trial_materiality",
    "claimed_state": "material_change",
    "claim_scope": "Review triage of this one version comparison.",
    "asserted_at": "2026-05-20T00:05:00Z"
  },
  "instability": {
    "instability_types": [
      "version_dependent",
      "authority_dependent",
      "uncertain"
    ],
    "reason": "A text difference between two registry versions does not show whether the change matters. That depends on when the change was made relative to enrolment and on the review rule applied.",
    "known_disagreements": [],
    "open_questions": [
      "Was the responder threshold prespecified in a protocol that is not part of the registry record?"
    ]
  },
  "support_relation": {
    "summary": "The disposition depends on the two registry snapshots, on the study start date recorded in the registry, and on the rule version.",
    "support_required": [
      "registry snapshots of 2026-04-01 and 2026-05-20",
      "recorded study start date",
      "registry-change-review-rule-v0.1"
    ],
    "support_holder": "Registry operator (snapshots and dates) and the review team (rule)",
    "failure_mode": "If a snapshot or the study start date is wrong, or the outcome definition was prespecified elsewhere, the disposition must be revisited.",
    "withdrawal_test": null
  },
  "authority_or_rule": {
    "authority_type": "deterministic_rule",
    "authority_name": "Registry Change Review Rule v0.1",
    "rule_reference": "registry-change-review-rule-v0.1#primary-outcome",
    "rule_summary": "A change to the definition of a primary outcome measure made after enrolment began is material for review, unless the change is clearly administrative.",
    "decision_method": "The system compared the two versions, located the changed path in the primary-outcome module, read the recorded study start date, and applied the rule; it did not compare the date of the change with the start date.",
    "decision_inputs_required": [
      "ev_registry_v1",
      "ev_registry_v2",
      "ev_diff",
      "ev_study_start"
    ]
  },
  "horizon_or_trigger": {
    "horizon_type": "version_change",
    "description": "Holds for the comparison of versions 2026-04-01 and 2026-05-20. A later registry version, or protocol evidence, triggers re-review.",
    "effective_from": "2026-06-11T12:00:00Z",
    "effective_until": null,
    "trigger_event": "A later registry version, or submission of protocol evidence."
  },
  "evidence_inputs": [
    {
      "evidence_id": "ev_registry_v1",
      "evidence_type": "registry_version",
      "summary": "Registry version of 2026-04-01. Primary outcome: symptom score at week 12.",
      "source": "public trial registry (synthetic record)",
      "uri": null,
      "hash": null,
      "observed_at": "2026-04-01T00:00:00Z",
      "weight_or_role": "earlier version"
    },
    {
      "evidence_id": "ev_registry_v2",
      "evidence_type": "registry_version",
      "summary": "Registry version of 2026-05-20. Primary outcome: responder rate at week 12 using a revised threshold.",
      "source": "public trial registry (synthetic record)",
      "uri": null,
      "hash": null,
      "observed_at": "2026-05-20T00:00:00Z",
      "weight_or_role": "later version"
    },
    {
      "evidence_id": "ev_diff",
      "evidence_type": "diff",
      "summary": "Changed path: /protocolSection/outcomesModule/primaryOutcomes/0/description.",
      "source": "version comparison output",
      "uri": null,
      "hash": null,
      "observed_at": "2026-05-20T00:05:00Z",
      "weight_or_role": "what changed"
    },
    {
      "evidence_id": "ev_study_start",
      "evidence_type": "registry_version",
      "summary": "Study start date recorded in both versions: 2026-07-01 (anticipated); recruitment status in both versions: not yet recruiting.",
      "source": "public trial registry (synthetic record)",
      "uri": null,
      "hash": null,
      "observed_at": "2026-05-20T00:00:00Z",
      "weight_or_role": "timing relative to enrolment"
    }
  ],
  "disposition": {
    "disposition_id": "disp_materiality_synthetic_trial_0001",
    "disposition_type": "clinical_trial_materiality",
    "disposition_value": "material_change",
    "status": "active",
    "rationale": "The changed path is the description of the primary outcome; a change from a continuous score to a responder threshold is not administrative.",
    "issued_by": "Registry Change Review Rule v0.1",
    "issued_at": "2026-06-11T12:00:00Z",
    "effective_scope": "Review triage of this version comparison only.",
    "confidence_or_strength": null
  },
  "provenance": {
    "source_records": [
      "ev_registry_v1",
      "ev_registry_v2",
      "ev_diff",
      "ev_study_start"
    ],
    "record_generation_process": "SYNTHETIC illustration written for the paper 'Record Sufficiency' (v1.0). It documents no real decision. It models a record written by the deciding authority at the time of the decision.",
    "generated_by": "Author of the paper",
    "generation_tool": null,
    "prior_record_id": null,
    "supersedes": []
  },
  "replay": {
    "replay_possible": true,
    "replay_instructions": "Retrieve both registry versions; recompute the difference; read the study start date; apply registry-change-review-rule-v0.1; compare the result with this record.",
    "decision_inputs": [
      "ev_registry_v1",
      "ev_registry_v2",
      "ev_diff",
      "ev_study_start"
    ],
    "known_non_replayable_elements": []
  },
  "contestability": {
    "challenge_conditions": [
      "The outcome definition was prespecified in a protocol dated before enrolment began.",
      "The recorded study start date is wrong.",
      "The change is a rewording that leaves the measured outcome unchanged."
    ],
    "review_path": "The sponsor or the investigators may send protocol or correspondence evidence to the review team's intake address. A human reviewer re-applies the rule with the new evidence and issues a superseding record.",
    "reversal_conditions": [
      "Protocol evidence shows prespecification.",
      "A corrected study start date places the change before enrolment."
    ]
  },
  "limitations": {
    "claims_supported": [
      "The version change is material for review under registry-change-review-rule-v0.1."
    ],
    "claims_not_supported": [
      "That the change is outcome switching in reporting, bias or misconduct.",
      "That the change caused clinical harm or makes the trial's results invalid.",
      "That any legal or regulatory requirement was breached.",
      "That the outcome definition was not prespecified in the protocol."
    ],
    "unresolved_questions": [
      "Was the revised threshold prespecified in a protocol outside the registry record?"
    ],
    "known_limits": [
      "The disposition is only as reliable as the registry snapshots and the recorded study start date."
    ]
  },
  "profile_extensions": {
    "trial_identifier": "SYNTHETIC-TRIAL-0001",
    "registry": "public trial registry (synthetic record)",
    "version_from": "2026-04-01",
    "version_to": "2026-05-20",
    "changed_fields": [
      {
        "path": "/protocolSection/outcomesModule/primaryOutcomes/0/description",
        "from": "Symptom score at week 12.",
        "to": "Responder rate at week 12 using revised threshold."
      }
    ],
    "materiality_category": "primary_outcome_change",
    "clinical_relevance_basis": "The outcome changed from a continuous score to a responder threshold.",
    "review_questions": [
      "Was the threshold prespecified elsewhere?",
      "Was the change made before any analysis?",
      "Does a later publication describe the amendment?"
    ]
  }
}


==> anc/evaluation/results/results.json <==
{
  "E1_shipped_examples": {
    "recorded_validation_results": [
      {
        "file": "examples/clinical-trial-materiality.example.json",
        "valid": true,
        "errors": []
      },
      {
        "file": "examples/custody-admission.example.json",
        "valid": true,
        "errors": []
      },
      {
        "file": "examples/label-resolution.example.json",
        "valid": true,
        "errors": []
      },
      {
        "file": "examples/state-claim-support-withdrawal.example.json",
        "valid": true,
        "errors": []
      },
      {
        "file": "examples/visual-release.example.json",
        "valid": true,
        "errors": []
      }
    ],
    "recomputed": {
      "clinical-trial-materiality.example.json": {
        "verdict": {
          "C1_structure": "pass",
          "C2_profile": "pass",
          "C3_content": "pass",
          "C4_coherence": "pass"
        },
        "findings": {
          "C1_structure": [],
          "C2_profile": [],
          "C3_content": [],
          "C4_coherence": []
        },
        "C1_without_format_assertion": "pass",
        "profile_advisories": []
      },
      "custody-admission.example.json": {
        "verdict": {
          "C1_structure": "pass",
          "C2_profile": "pass",
          "C3_content": "pass",
          "C4_coherence": "pass"
        },
        "findings": {
          "C1_structure": [],
          "C2_profile": [],
          "C3_content": [],
          "C4_coherence": []
        },
        "C1_without_format_assertion": "pass",
        "profile_advisories": []
      },
      "label-resolution.example.json": {
        "verdict": {
          "C1_structure": "pass",
          "C2_profile": "pass",
          "C3_content": "pass",
          "C4_coherence": "pass"
        },
        "findings": {
          "C1_structure": [],
          "C2_profile": [],
          "C3_content": [],
          "C4_coherence": []
        },
        "C1_without_format_assertion": "pass",
        "profile_advisories": []
      },
      "state-claim-support-withdrawal.example.json": {
        "verdict": {
          "C1_structure": "pass",
          "C2_profile": "pass",
          "C3_content": "pass",
          "C4_coherence": "pass"
        },
        "findings": {
          "C1_structure": [],
          "C2_profile": [],
          "C3_content": [],
          "C4_coherence": []
        },
        "C1_without_format_assertion": "pass",
        "profile_advisories": []
      },
      "visual-release.example.json": {
        "verdict": {
          "C1_structure": "pass",
          "C2_profile": "pass",
          "C3_content": "pass",
          "C4_coherence": "pass"
        },
        "findings": {
          "C1_structure": [],
          "C2_profile": [],
          "C3_content": [],
          "C4_coherence": []
        },
        "C1_without_format_assertion": "pass",
        "profile_advisories": []
      }
    }
  },
  "E2_template_text": {
    "claim": {
      "free_text_leaves_in_all_examples": 8,
      "identical_in_all_examples": 3
    },
    "instability": {
      "free_text_leaves_in_all_examples": 4,
      "identical_in_all_examples": 0
    },
    "support_relation": {
      "free_text_leaves_in_all_examples": 7,
      "identical_in_all_examples": 1
    },
    "authority_or_rule": {
      "free_text_leaves_in_all_examples": 7,
      "identical_in_all_examples": 0
    },
    "horizon_or_trigger": {
      "free_text_leaves_in_all_examples": 3,
      "identical_in_all_examples": 1
    },
    "disposition": {
      "free_text_leaves_in_all_examples": 9,
      "identical_in_all_examples": 3
    },
    "provenance": {
      "free_text_leaves_in_all_examples": 4,
      "identical_in_all_examples": 2
    },
    "replay": {
      "free_text_leaves_in_all_examples": 4,
      "identical_in_all_examples": 2
    },
    "contestability": {
      "free_text_leaves_in_all_examples": 8,
      "identical_in_all_examples": 8
    },
    "limitations": {
      "free_text_leaves_in_all_examples": 4,
      "identical_in_all_examples": 0
    },
    "_identical_paths": [
      "claim/asserted_at",
      "claim/claimant/name",
      "claim/claimant/role",
      "support_relation/withdrawal_test/description",
      "horizon_or_trigger/effective_from",
      "disposition/confidence_or_strength",
      "disposition/issued_at",
      "disposition/status",
      "provenance/generated_by",
      "provenance/record_generation_process",
      "replay/known_non_replayable_elements/0",
      "replay/replay_instructions",
      "contestability/challenge_conditions/0",
      "contestability/challenge_conditions/1",
      "contestability/challenge_conditions/2",
      "contestability/challenge_conditions/3",
      "contestability/reversal_conditions/0",
      "contestability/reversal_conditions/1",
      "contestability/reversal_conditions/2",
      "contestability/review_path"
    ]
  },
  "E3_case_records": {
    "case-label-resolution.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "pass",
        "C3_content": "pass",
        "C4_coherence": "pass"
      },
      "findings": {
        "C1_structure": [],
        "C2_profile": [],
        "C3_content": [],
        "C4_coherence": []
      },
      "profile_advisories": []
    },
    "case-visual-release.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "pass",
        "C3_content": "pass",
        "C4_coherence": "pass"
      },
      "findings": {
        "C1_structure": [],
        "C2_profile": [],
        "C3_content": [],
        "C4_coherence": []
      },
      "profile_advisories": []
    },
    "case-trial-materiality.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "pass",
        "C3_content": "pass",
        "C4_coherence": "pass"
      },
      "findings": {
        "C1_structure": [],
        "C2_profile": [],
        "C3_content": [],
        "C4_coherence": []
      },
      "profile_advisories": []
    },
    "variant-false-label-resolution.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "pass",
        "C3_content": "pass",
        "C4_coherence": "pass"
      },
      "findings": {
        "C1_structure": [],
        "C2_profile": [],
        "C3_content": [],
        "C4_coherence": []
      },
      "profile_advisories": []
    },
    "variant-misapplied-trial-materiality.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "pass",
        "C3_content": "pass",
        "C4_coherence": "pass"
      },
      "findings": {
        "C1_structure": [],
        "C2_profile": [],
        "C3_content": [],
        "C4_coherence": []
      },
      "profile_advisories": []
    }
  },
  "E4_vacuous_record": {
    "case-label-resolution.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "fail",
        "C3_content": "fail",
        "C4_coherence": "pass"
      },
      "C3_findings": 21,
      "content_fields_checked": 19,
      "content_fields_empty": 19,
      "replay_fields_empty": 2,
      "string_leaves": 36,
      "blank_string_leaves": 25,
      "record": {
        "record_id": "drk_case_label_resolution_v1",
        "kernel_version": "0.1.0",
        "record_type": "disposition_record",
        "created_at": "2026-06-11T12:00:00Z",
        "domain_profile": {
          "profile_id": "label-resolution",
          "profile_version": "",
          "claim_class": ""
        },
        "claim": {
          "claim_id": "",
          "claimant": {
            "name": "",
            "role": ""
          },
          "statement": "",
          "claim_class": "",
          "claimed_state": ""
        },
        "instability": {
          "instability_types": [
            "contested"
          ],
          "reason": ""
        },
        "support_relation": {
          "summary": "",
          "support_required": [],
          "support_holder": null,
          "failure_mode": null
        },
        "authority_or_rule": {
          "authority_type": "human_reviewer",
          "authority_name": "",
          "rule_reference": null,
          "rule_summary": "",
          "decision_method": ""
        },
        "horizon_or_trigger": {
          "horizon_type": "version_change",
          "description": ""
        },
        "evidence_inputs": [
          {
            "evidence_id": "",
            "evidence_type": "other",
            "summary": "",
            "source": ""
          }
        ],
        "disposition": {
          "disposition_id": "",
          "disposition_type": "",
          "disposition_value": "",
          "status": "active",
          "rationale": "",
          "issued_by": "",
          "issued_at": "2026-06-11T12:00:00Z",
          "effective_scope": ""
        },
        "provenance": {
          "source_records": [],
          "record_generation_process": ""
        },
        "replay": {
          "replay_possible": true,
          "replay_instructions": "",
          "decision_inputs": [],
          "known_non_replayable_elements": []
        },
        "contestability": {
          "challenge_conditions": [],
          "review_path": null
        },
        "limitations": {
          "claims_supported": [],
          "claims_not_supported": [],
          "unresolved_questions": [],
          "known_limits": []
        },
        "profile_extensions": {}
      }
    },
    "case-visual-release.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "fail",
        "C3_content": "fail",
        "C4_coherence": "pass"
      },
      "C3_findings": 21,
      "content_fields_checked": 19,
      "content_fields_empty": 19,
      "replay_fields_empty": 2,
      "string_leaves": 36,
      "blank_string_leaves": 25,
      "record": {
        "record_id": "drk_case_visual_release_v1",
        "kernel_version": "0.1.0",
        "record_type": "disposition_record",
        "created_at": "2026-06-11T12:00:00Z",
        "domain_profile": {
          "profile_id": "visual-release",
          "profile_version": "",
          "claim_class": ""
        },
        "claim": {
          "claim_id": "",
          "claimant": {
            "name": "",
            "role": ""
          },
          "statement": "",
          "claim_class": "",
          "claimed_state": ""
        },
        "instability": {
          "instability_types": [
            "rights_dependent"
          ],
          "reason": ""
        },
        "support_relation": {
          "summary": "",
          "support_required": [],
          "support_holder": null,
          "failure_mode": null
        },
        "authority_or_rule": {
          "authority_type": "organizational_policy",
          "authority_name": "",
          "rule_reference": null,
          "rule_summary": "",
          "decision_method": ""
        },
        "horizon_or_trigger": {
          "horizon_type": "time_window",
          "description": ""
        },
        "evidence_inputs": [
          {
            "evidence_id": "",
            "evidence_type": "provenance_record",
            "summary": "",
            "source": ""
          }
        ],
        "disposition": {
          "disposition_id": "",
          "disposition_type": "",
          "disposition_value": "",
          "status": "active",
          "rationale": "",
          "issued_by": "",
          "issued_at": "2026-06-11T12:00:00Z",
          "effective_scope": ""
        },
        "provenance": {
          "source_records": [],
          "record_generation_process": ""
        },
        "replay": {
          "replay_possible": true,
          "replay_instructions": "",
          "decision_inputs": [],
          "known_non_replayable_elements": []
        },
        "contestability": {
          "challenge_conditions": [],
          "review_path": null
        },
        "limitations": {
          "claims_supported": [],
          "claims_not_supported": [],
          "unresolved_questions": [],
          "known_limits": []
        },
        "profile_extensions": {}
      }
    },
    "case-trial-materiality.json": {
      "verdict": {
        "C1_structure": "pass",
        "C2_profile": "fail",
        "C3_content": "fail",
        "C4_coherence": "pass"
      },
      "C3_findings": 21,
      "content_fields_checked": 19,
      "content_fields_empty": 19,
      "replay_fields_empty": 2,
      "string_leaves": 36,
      "blank_string_leaves": 25,
      "record": {
        "record_id": "drk_case_trial_materiality_v1",
        "kernel_version": "0.1.0",
        "record_type": "disposition_record",
        "created_at": "2026-06-11T12:00:00Z",
        "domain_profile": {
          "profile_id": "clinical-trial-materiality",
          "profile_version": "",
          "claim_class": ""
        },
        "claim": {
          "claim_id": "",
          "claimant": {
            "name": "",
            "role": ""
          },
          "statement": "",
          "claim_class": "",
          "claimed_state": ""
        },
        "instability": {
          "instability_types": [
            "version_dependent"
          ],
          "reason": ""
        },
        "support_relation": {
          "summary": "",
          "support_required": [],
          "support_holder": null,
          "failure_mode": null
        },
        "authority_or_rule": {
          "authority_type": "deterministic_rule",
          "authority_name": "",
          "rule_reference": null,
          "rule_summary": "",
          "decision_method": ""
        },
        "horizon_or_trigger": {
          "horizon_type": "version_change",
          "description": ""
        },
        "evidence_inputs": [
          {
            "evidence_id": "",
            "evidence_type": "registry_version",
            "summary": "",
            "source": ""
          }
        ],
        "disposition": {
          "disposition_id": "",
          "disposition_type": "",
          "disposition_value": "",
          "status": "active",
          "rationale": "",
          "issued_by": "",
          "issued_at": "2026-06-11T12:00:00Z",
          "effective_scope": ""
        },
        "provenance": {
          "source_records": [],
          "record_generation_process": ""
        },
        "replay": {
          "replay_possible": true,
          "replay_instructions": "",
          "decision_inputs": [],
          "known_non_replayable_elements": []
        },
        "contestability": {
          "challenge_conditions": [],
          "review_path": null
        },
        "limitations": {
          "claims_supported": [],
          "claims_not_supported": [],
          "unresolved_questions": [],
          "known_limits": []
        },
        "profile_extensions": {}
      }
    }
  },
  "E5_mutation": {
    "table": {
      "A_delete_property": {
        "mutants": 51,
        "detected_by_any": 51,
        "C1_structure": 51,
        "C2_profile": 9,
        "C3_content": 30,
        "C4_coherence": 9
      },
      "B_empty_field": {
        "mutants": 60,
        "detected_by_any": 60,
        "C1_structure": 0,
        "C2_profile": 0,
        "C3_content": 60,
        "C4_coherence": 6
      },
      "C_delete_profile_field": {
        "mutants": 23,
        "detected_by_any": 23,
        "C1_structure": 0,
        "C2_profile": 23,
        "C3_content": 0,
        "C4_coherence": 0
      },
      "D_break_relation": {
        "mutants": 30,
        "detected_by_any": 30,
        "C1_structure": 0,
        "C2_profile": 0,
        "C3_content": 0,
        "C4_coherence": 30
      }
    },
    "detail": [
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "record_id",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "kernel_version",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "record_type",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "created_at",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "domain_profile",
        "failed_checks": [
          "C1_structure",
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "claim",
        "failed_checks": [
          "C1_structure",
          "C2_profile",
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "instability",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "support_relation",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "authority_or_rule",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "horizon_or_trigger",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "evidence_inputs",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "disposition",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "provenance",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "replay",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "contestability",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "limitations",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "A_delete_property",
        "mutation": "profile_extensions",
        "failed_checks": [
          "C1_structure",
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "claim/statement",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "claim/claimant/name",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "claim/claimed_state",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "instability/reason",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "evidence_inputs/0/summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "evidence_inputs/0/source",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/authority_name",
        "failed_checks": [
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "disposition/issued_by",
        "failed_checks": [
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/rule_summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/decision_method",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "disposition/rationale",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "disposition/disposition_value",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "disposition/effective_scope",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "horizon_or_trigger/description",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "limitations/claims_not_supported",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "support_relation/summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "support_relation/failure_mode",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "contestability/challenge_conditions",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "contestability/review_path",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "B_empty_field",
        "mutation": "replay/decision_inputs",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "C_delete_profile_field",
        "mutation": "item",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "C_delete_profile_field",
        "mutation": "label_space",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "C_delete_profile_field",
        "mutation": "candidate_labels",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "C_delete_profile_field",
        "mutation": "judgments",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "C_delete_profile_field",
        "mutation": "resolution_rule",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "C_delete_profile_field",
        "mutation": "accepted_label",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "C_delete_profile_field",
        "mutation": "residual_uncertainty",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "rule cites unknown evidence",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "replay cites unknown evidence",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "duplicate evidence id",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "issuer differs from named authority",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "evidence dated after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "claim dated after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "horizon ends before it starts",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "record written 90 days after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "record written before the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-label-resolution.json",
        "class": "D_break_relation",
        "mutation": "record names itself as superseded",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "record_id",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "kernel_version",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "record_type",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "created_at",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "domain_profile",
        "failed_checks": [
          "C1_structure",
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "claim",
        "failed_checks": [
          "C1_structure",
          "C2_profile",
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "instability",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "support_relation",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "authority_or_rule",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "horizon_or_trigger",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "evidence_inputs",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "disposition",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "provenance",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "replay",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "contestability",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "limitations",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "A_delete_property",
        "mutation": "profile_extensions",
        "failed_checks": [
          "C1_structure",
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "claim/statement",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "claim/claimant/name",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "claim/claimed_state",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "instability/reason",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "evidence_inputs/0/summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "evidence_inputs/0/source",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/authority_name",
        "failed_checks": [
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "disposition/issued_by",
        "failed_checks": [
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/rule_summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/decision_method",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "disposition/rationale",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "disposition/disposition_value",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "disposition/effective_scope",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "horizon_or_trigger/description",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "limitations/claims_not_supported",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "support_relation/summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "support_relation/failure_mode",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "contestability/challenge_conditions",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "contestability/review_path",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "B_empty_field",
        "mutation": "replay/decision_inputs",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "asset",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "intended_use",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "rights_checks",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "likeness_checks",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "provenance_signals",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "policy_checks",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "release_state",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "C_delete_profile_field",
        "mutation": "use_restrictions",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "rule cites unknown evidence",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "replay cites unknown evidence",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "duplicate evidence id",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "issuer differs from named authority",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "evidence dated after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "claim dated after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "horizon ends before it starts",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "record written 90 days after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "record written before the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-visual-release.json",
        "class": "D_break_relation",
        "mutation": "record names itself as superseded",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "record_id",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "kernel_version",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "record_type",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "created_at",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "domain_profile",
        "failed_checks": [
          "C1_structure",
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "claim",
        "failed_checks": [
          "C1_structure",
          "C2_profile",
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "instability",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "support_relation",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "authority_or_rule",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "horizon_or_trigger",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "evidence_inputs",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "disposition",
        "failed_checks": [
          "C1_structure",
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "provenance",
        "failed_checks": [
          "C1_structure"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "replay",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "contestability",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "limitations",
        "failed_checks": [
          "C1_structure",
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "A_delete_property",
        "mutation": "profile_extensions",
        "failed_checks": [
          "C1_structure",
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "claim/statement",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "claim/claimant/name",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "claim/claimed_state",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "instability/reason",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "evidence_inputs/0/summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "evidence_inputs/0/source",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/authority_name",
        "failed_checks": [
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "disposition/issued_by",
        "failed_checks": [
          "C3_content",
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/rule_summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "authority_or_rule/decision_method",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "disposition/rationale",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "disposition/disposition_value",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "disposition/effective_scope",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "horizon_or_trigger/description",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "limitations/claims_not_supported",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "support_relation/summary",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "support_relation/failure_mode",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "contestability/challenge_conditions",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "contestability/review_path",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "B_empty_field",
        "mutation": "replay/decision_inputs",
        "failed_checks": [
          "C3_content"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "trial_identifier",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "registry",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "version_from",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "version_to",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "changed_fields",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "materiality_category",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "clinical_relevance_basis",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "C_delete_profile_field",
        "mutation": "review_questions",
        "failed_checks": [
          "C2_profile"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "rule cites unknown evidence",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "replay cites unknown evidence",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "duplicate evidence id",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "issuer differs from named authority",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "evidence dated after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "claim dated after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "horizon ends before it starts",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "record written 90 days after the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "record written before the disposition",
        "failed_checks": [
          "C4_coherence"
        ]
      },
      {
        "record": "case-trial-materiality.json",
        "class": "D_break_relation",
        "mutation": "record names itself as superseded",
        "failed_checks": [
          "C4_coherence"
        ]
      }
    ],
    "totals": {
      "mutants": 164,
      "C1_structure": 51,
      "C2_profile": 32,
      "C3_content": 90,
      "C4_coherence": 45,
      "detected_by_any": 164
    }
  },
  "E6_variants": {
    "false_vs_true_label_record_changed_paths": [
      "authority_or_rule/decision_method",
      "disposition/confidence_or_strength",
      "evidence_inputs/1/summary",
      "evidence_inputs/2/summary",
      "instability/instability_types",
      "instability/known_disagreements",
      "instability/reason",
      "limitations/known_limits/0",
      "profile_extensions/candidate_labels",
      "profile_extensions/judgments/1/label",
      "profile_extensions/judgments/1/rationale",
      "profile_extensions/judgments/3/label",
      "profile_extensions/judgments/3/rationale",
      "profile_extensions/residual_uncertainty",
      "record_id"
    ],
    "misapplied_vs_correct_trial_record_changed_paths": [
      "authority_or_rule/decision_method",
      "disposition/rationale",
      "evidence_inputs/3/summary",
      "profile_extensions/clinical_relevance_basis",
      "record_id"
    ]
  },
  "E7_dsa_mapping": {
    "n_attributes": 35,
    "n_required": 11,
    "n_used": 35,
    "unused": [],
    "coverage_counts": {
      "full": 4,
      "partial": 2,
      "none": 4
    },
    "questions": [
      {
        "id": "Q1",
        "question": "Q1 What was asserted, and by whom?",
        "coverage": "partial",
        "attributes": [
          "puid",
          "content_type",
          "content_type_other",
          "content_date",
          "content_language",
          "content_id",
          "account_type",
          "source_type",
          "source_identity",
          "category",
          "category_addition",
          "category_specification",
          "category_specification_other"
        ],
        "note": "The affected content and the notifier are identified and the allegation is classified, but the assertion is not recorded as an object separate from the ground and the restriction."
      },
      {
        "id": "Q2",
        "question": "Q2 Why was the claim not already settled?",
        "coverage": "none",
        "attributes": [],
        "note": "No attribute records disagreement, doubt or what remained open."
      },
      {
        "id": "Q3",
        "question": "Q3 On what material was it decided?",
        "coverage": "full",
        "attributes": [
          "decision_facts",
          "automated_detection"
        ],
        "note": "decision_facts is the dedicated (free-text) attribute for the facts and circumstances relied on. Graded partial in the first v1.0 draft ('no itemised evidence'); regraded after the real statements had been coded, because that grade applied a stricter standard than the one used for Q4 and for DRK's own evidence section."
      },
      {
        "id": "Q4",
        "question": "Q4 Who or what decided?",
        "coverage": "full",
        "attributes": [
          "platform_name",
          "automated_decision"
        ],
        "note": "The deciding platform (named in every published statement) and whether the decision was automated. Graded partial in the first v1.0 draft; corrected before any real statement was coded (statements/PROTOCOL.md)."
      },
      {
        "id": "Q5",
        "question": "Q5 Under which rule, applied how?",
        "coverage": "full",
        "attributes": [
          "decision_ground",
          "decision_ground_reference_url",
          "illegal_content_legal_ground",
          "illegal_content_explanation",
          "incompatible_content_ground",
          "incompatible_content_explanation",
          "incompatible_content_illegal"
        ],
        "note": "Legal or contractual ground, with an explanation of why the content falls under it."
      },
      {
        "id": "Q6",
        "question": "Q6 What status resulted; where and how long does it hold?",
        "coverage": "full",
        "attributes": [
          "decision_visibility",
          "decision_visibility_other",
          "decision_monetary",
          "decision_monetary_other",
          "decision_provision",
          "decision_account",
          "territorial_scope",
          "application_date",
          "end_date_account_restriction",
          "end_date_monetary_restriction",
          "end_date_service_restriction",
          "end_date_visibility_restriction"
        ],
        "note": "Restriction type, territory, start date, and end date per restriction type."
      },
      {
        "id": "Q7",
        "question": "Q7 What does the status not establish?",
        "coverage": "partial",
        "attributes": [
          "incompatible_content_illegal"
        ],
        "note": "One fixed non-claim: for a restriction on contractual grounds the platform may state that it does not consider the content illegal. No general statement of limits. Graded none in the first v1.0 draft; corrected before any real statement was coded (statements/PROTOCOL.md)."
      },
      {
        "id": "Q8",
        "question": "Q8 What must stay true for the status to hold?",
        "coverage": "none",
        "attributes": [],
        "note": "No attribute records conditions whose failure would undo the restriction."
      },
      {
        "id": "Q9",
        "question": "Q9 Can the decision be re-derived, and what cannot be?",
        "coverage": "none",
        "attributes": [],
        "note": "No attribute."
      },
      {
        "id": "Q10",
        "question": "Q10 On what grounds and where can it be challenged?",
        "coverage": "none",
        "attributes": [],
        "note": "Article 17(3)(f) requires redress information in the statement sent to the recipient; the database schema has no attribute for it."
      }
    ],
    "representative_sor": {
      "puid": "EXAMPLE-2026-000123",
      "content_type": [
        "CONTENT_TYPE_TEXT"
      ],
      "content_date": "2026-02-27",
      "content_language": "DE",
      "decision_visibility": [
        "DECISION_VISIBILITY_CONTENT_REMOVED"
      ],
      "territorial_scope": [
        "DE",
        "AT"
      ],
      "application_date": "2026-03-01",
      "end_date_visibility_restriction": null,
      "decision_ground": "DECISION_GROUND_INCOMPATIBLE_CONTENT",
      "incompatible_content_ground": "Community guidelines, section on hateful conduct.",
      "incompatible_content_explanation": "The post was found to incite hatred against a protected group.",
      "incompatible_content_illegal": "No",
      "category": "STATEMENT_CATEGORY_CYBER_VIOLENCE",
      "category_specification": [
        "KEYWORD_INCITEMENT_VIOLENCE_HATRED"
      ],
      "decision_facts": "The content was detected by automated means and reviewed by a moderator.",
      "source_type": "SOURCE_VOLUNTARY",
      "automated_detection": "Yes",
      "automated_decision": "AUTOMATED_DECISION_PARTIALLY",
      "account_type": "ACCOUNT_TYPE_PRIVATE",
      "platform_name": "Example Platform",
      "created_at": "2026-03-02T09:15:00Z"
    },
    "mapped_record": {
      "record_id": "drk_sor_example-2026-000123",
      "kernel_version": "0.1.0",
      "record_type": "disposition_record",
      "created_at": "2026-03-02T09:15:00Z",
      "domain_profile": {
        "profile_id": "custom",
        "profile_version": "n/a",
        "claim_class": "STATEMENT_CATEGORY_CYBER_VIOLENCE",
        "profile_uri": null
      },
      "claim": {
        "claim_id": "EXAMPLE-2026-000123",
        "claimant": {
          "name": "",
          "role": "SOURCE_VOLUNTARY",
          "identifier": null
        },
        "statement": "",
        "claim_class": "STATEMENT_CATEGORY_CYBER_VIOLENCE",
        "claimed_state": "",
        "claim_scope": null,
        "asserted_at": null
      },
      "authority_or_rule": {
        "authority_type": "platform_policy",
        "authority_name": "Example Platform",
        "rule_reference": null,
        "rule_summary": "Community guidelines, section on hateful conduct.",
        "decision_method": "The post was found to incite hatred against a protected group. (AUTOMATED_DECISION_PARTIALLY)"
      },
      "horizon_or_trigger": {
        "horizon_type": "time_window",
        "description": "From 2026-03-01; end: indefinite.",
        "effective_from": "2026-03-01T00:00:00Z",
        "effective_until": null,
        "trigger_event": null
      },
      "evidence_inputs": [
        {
          "evidence_id": "sor_decision_facts",
          "evidence_type": "other",
          "summary": "The content was detected by automated means and reviewed by a moderator.",
          "source": "SOURCE_VOLUNTARY",
          "uri": null,
          "hash": null,
          "observed_at": null,
          "weight_or_role": "automated detection: Yes"
        }
      ],
      "disposition": {
        "disposition_id": "EXAMPLE-2026-000123",
        "disposition_type": "visibility_restriction",
        "disposition_value": "DECISION_VISIBILITY_CONTENT_REMOVED",
        "status": "active",
        "rationale": "The post was found to incite hatred against a protected group.",
        "issued_by": "Example Platform",
        "issued_at": "2026-03-01T00:00:00Z",
        "effective_scope": "Territorial scope: DE, AT",
        "confidence_or_strength": null
      },
      "provenance": {
        "source_records": [
          "EXAMPLE-2026-000123"
        ],
        "record_generation_process": "Statement of reasons submitted to the DSA Transparency Database.",
        "generated_by": "Example Platform",
        "generation_tool": null,
        "prior_record_id": null,
        "supersedes": []
      },
      "profile_extensions": {},
      "limitations": {
        "claims_supported": [],
        "claims_not_supported": [
          "That the content is illegal (incompatible_content_illegal: No)."
        ],
        "unresolved_questions": [],
        "known_limits": []
      }
    },
    "mapped_record_verdict": {
      "C1_structure": "fail",
      "C3_content": "fail",
      "C4_coherence": "fail"
    },
    "mapped_record_counts": {
      "C1_structure": 4,
      "C3_content": 9,
      "C4_coherence": 1
    },
    "mapped_record_findings": {
      "C1_structure": [
        "(root): 'instability' is a required property",
        "(root): 'support_relation' is a required property",
        "(root): 'replay' is a required property",
        "(root): 'contestability' is a required property"
      ],
      "C3_content": [
        "claim/statement: empty (Q1 what was asserted)",
        "claim/claimant/name: empty (Q1 by whom)",
        "claim/claimed_state: empty (Q1 what status was sought)",
        "instability/reason: empty (Q2 why the claim was not settled)",
        "support_relation/summary: empty (Q8 what the status depends on)",
        "support_relation/failure_mode: empty (Q8 what would undo it)",
        "contestability/challenge_conditions: empty (Q10 on what grounds it can be challenged)",
        "contestability/review_path: empty (Q10 where a challenge goes)",
        "replay/replay_possible: no statement on whether the decision can be re-derived (Q9)"
      ],
      "C4_coherence": [
        "R8 record created 33 h after the disposition (limit 24 h): not made at the point of disposition"
      ]
    }
  }
}


==> anc/evaluation/results/summary.md <==
# Evaluation results (generated by run_all.py)

## E1. DRK v0.1 shipped examples

| example | C1 | C1 (no format assertion) | C2 | C3 | C4 |
|---|---|---|---|---|---|
| clinical-trial-materiality.example.json | pass | pass | pass | pass | pass |
| custody-admission.example.json | pass | pass | pass | pass | pass |
| label-resolution.example.json | pass | pass | pass | pass | pass |
| state-claim-support-withdrawal.example.json | pass | pass | pass | pass | pass |
| visual-release.example.json | pass | pass | pass | pass | pass |

## E2. Free text identical across all five shipped examples

| section | string leaves present in all five | identical in all five |
|---|---|---|
| claim | 8 | 3 |
| instability | 4 | 0 |
| support_relation | 7 | 1 |
| authority_or_rule | 7 | 0 |
| horizon_or_trigger | 3 | 1 |
| disposition | 9 | 3 |
| provenance | 4 | 2 |
| replay | 4 | 2 |
| contestability | 8 | 8 |
| limitations | 4 | 0 |

Identical paths: `claim/asserted_at`, `claim/claimant/name`, `claim/claimant/role`, `support_relation/withdrawal_test/description`, `horizon_or_trigger/effective_from`, `disposition/confidence_or_strength`, `disposition/issued_at`, `disposition/status`, `provenance/generated_by`, `provenance/record_generation_process`, `replay/known_non_replayable_elements/0`, `replay/replay_instructions`, `contestability/challenge_conditions/0`, `contestability/challenge_conditions/1`, `contestability/challenge_conditions/2`, `contestability/challenge_conditions/3`, `contestability/reversal_conditions/0`, `contestability/reversal_conditions/1`, `contestability/reversal_conditions/2`, `contestability/review_path`

## E3. Case records and variants

| record | C1 | C2 | C3 | C4 |
|---|---|---|---|---|
| case-label-resolution.json | pass | pass | pass | pass |
| case-visual-release.json | pass | pass | pass | pass |
| case-trial-materiality.json | pass | pass | pass | pass |
| variant-false-label-resolution.json | pass | pass | pass | pass |
| variant-misapplied-trial-materiality.json | pass | pass | pass | pass |

## E4. Emptiest record the v0.1 schema accepts

| derived from | C1 | C2 | C3 | C4 | content fields empty / checked | replay fields empty | blank / all string leaves |
|---|---|---|---|---|---|---|---|
| case-label-resolution.json | pass | fail | fail | pass | 19 / 19 | 2 | 25 / 36 |
| case-visual-release.json | pass | fail | fail | pass | 19 / 19 | 2 | 25 / 36 |
| case-trial-materiality.json | pass | fail | fail | pass | 19 / 19 | 2 | 25 / 36 |

## E5. Mutation study (three case records)

| mutation class | mutants | C1 | C2 | C3 | C4 | detected by any check |
|---|---|---|---|---|---|---|
| A_delete_property | 51 | 51 | 9 | 30 | 9 | 51 |
| B_empty_field | 60 | 0 | 0 | 60 | 6 | 60 |
| C_delete_profile_field | 23 | 0 | 23 | 0 | 0 | 23 |
| D_break_relation | 30 | 0 | 0 | 0 | 30 | 30 |

Total: 164 mutants. C1 (schema validation, the only check DRK v0.1 implements) rejects every class-A mutant and no other; a rate pooled over classes reflects the class mix and is not reported. Rejected by C1: 51; by C2: 32; by C3: 90; by C4: 45; by any: 164.

## E6. Variants

- false label record: 15 leaf values differ from the true record; all four checks pass.
- misapplied trial record: 5 leaf values differ from the correct record; all four checks pass.

## E7. DSA statement of reasons mapped to the reviewer questions

| question | coverage | SoR attributes |
|---|---|---|
| Q1 What was asserted, and by whom? | partial | puid, content_type, content_type_other, content_date, content_language, content_id, account_type, source_type, source_identity, category, category_addition, category_specification, category_specification_other |
| Q2 Why was the claim not already settled? | none | - |
| Q3 On what material was it decided? | full | decision_facts, automated_detection |
| Q4 Who or what decided? | full | platform_name, automated_decision |
| Q5 Under which rule, applied how? | full | decision_ground, decision_ground_reference_url, illegal_content_legal_ground, illegal_content_explanation, incompatible_content_ground, incompatible_content_explanation, incompatible_content_illegal |
| Q6 What status resulted; where and how long does it hold? | full | decision_visibility, decision_visibility_other, decision_monetary, decision_monetary_other, decision_provision, decision_account, territorial_scope, application_date, end_date_account_restriction, end_date_monetary_restriction, end_date_service_restriction, end_date_visibility_restriction |
| Q7 What does the status not establish? | partial | incompatible_content_illegal |
| Q8 What must stay true for the status to hold? | none | - |
| Q9 Can the decision be re-derived, and what cannot be? | none | - |
| Q10 On what grounds and where can it be challenged? | none | - |

SoR attributes in the submission schema: 35; used in the mapping: 35; without a counterpart: none.

Mapped record: C1 fail (4 findings), C3 fail (9 findings).


==> anc/evaluation/run_all.py <==
"""Run every experiment reported in the paper and write results/.

Usage:
    python3 -I run_all.py <drk-v0.1-dir> <records-dir> <results-dir>

Deterministic: no randomness, no network, no clock.
"""
from __future__ import annotations

import copy
import json
import sys
from collections import Counter, OrderedDict
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
import checks as C  # noqa: E402
import dsa_mapping  # noqa: E402

from jsonschema import Draft202012Validator  # noqa: E402

CHECKS = ["C1_structure", "C2_profile", "C3_content", "C4_coherence"]
CASES = ["case-label-resolution.json", "case-visual-release.json", "case-trial-materiality.json"]
VARIANTS = ["variant-false-label-resolution.json", "variant-misapplied-trial-materiality.json"]


def verdict(res: dict) -> dict:
    return {k: ("pass" if not v else "fail") for k, v in res.items()}


def failed(res: dict) -> list[str]:
    return [k for k in CHECKS if res[k]]


# ------------------------------------------------------------ helpers
def get(record, path):
    node = record
    for seg in path.split("/"):
        node = node[int(seg)] if isinstance(node, list) else node[seg]
    return node


def put(record, path, value):
    segs = path.split("/")
    node = record
    for seg in segs[:-1]:
        node = node[int(seg)] if isinstance(node, list) else node[seg]
    last = segs[-1]
    if isinstance(node, list):
        node[int(last)] = value
    else:
        node[last] = value


def empty_like(value):
    if isinstance(value, str):
        return ""
    if isinstance(value, list):
        return []
    return None


def vacuate(value, schema):
    """Return the emptiest value the schema still accepts at this position."""
    if "const" in schema or "enum" in schema:
        return value
    types = schema.get("type")
    types = types if isinstance(types, list) else [types]
    if "null" in types:
        return None
    if "object" in types and isinstance(value, dict):
        props = schema.get("properties", {})
        if not props:
            return {}
        required = set(schema.get("required", []))
        out = {}
        for key, sub in value.items():
            if key in props and key in required:
                out[key] = vacuate(sub, props[key])
        return out
    if "array" in types and isinstance(value, list):
        if schema.get("minItems", 0) >= 1 and value:
            return [vacuate(value[0], schema.get("items", {}))]
        return []
    if "string" in types and isinstance(value, str):
        if "pattern" in schema or "format" in schema:
            return value
        return ""
    return value


def leaf_strings(node, prefix=""):
    """Yield (path, value) for every string leaf."""
    if isinstance(node, dict):
        for k, v in node.items():
            yield from leaf_strings(v, f"{prefix}/{k}" if prefix else k)
    elif isinstance(node, list):
        for i, v in enumerate(node):
            yield from leaf_strings(v, f"{prefix}/{i}")
    elif isinstance(node, str):
        yield prefix, node


# ------------------------------------------------------------ experiments
def exp_shipped_examples(schema, profiles, examples, drk_dir):
    recorded = C.load(Path(drk_dir) / "validation-results.json")
    rows = OrderedDict()
    plain = Draft202012Validator(schema)  # no format assertion
    for name, rec in examples.items():
        res = C.run_checks(rec, schema, profiles)
        rows[name] = {
            "verdict": verdict(res),
            "findings": res,
            "C1_without_format_assertion": "pass" if not list(plain.iter_errors(rec)) else "fail",
            "profile_advisories": C.profile_advisories(rec, profiles),
        }
    return {"recorded_validation_results": recorded, "recomputed": rows}


def exp_template_text(examples):
    """How much free text is verbatim identical across all shipped examples?"""
    per = {name: dict(leaf_strings(rec)) for name, rec in examples.items()}
    common_paths = set.intersection(*(set(p) for p in per.values()))
    sections = ["claim", "instability", "support_relation", "authority_or_rule", "horizon_or_trigger",
                "disposition", "provenance", "replay", "contestability", "limitations"]
    skip = {"kernel_version", "record_type"}
    out = OrderedDict()
    identical_paths = []
    for sec in sections:
        paths = sorted(p for p in common_paths if p.split("/")[0] == sec)
        ident = [p for p in paths if len({per[n][p] for n in per}) == 1]
        out[sec] = {"free_text_leaves_in_all_examples": len(paths), "identical_in_all_examples": len(ident)}
        identical_paths += ident
    out["_identical_paths"] = [p for p in identical_paths if p not in skip]
    return out


def exp_case_records(schema, profiles, records):
    rows = OrderedDict()
    for name in CASES + VARIANTS:
        res = C.run_checks(records[name], schema, profiles)
        rows[name] = {"verdict": verdict(res), "findings": res,
                      "profile_advisories": C.profile_advisories(records[name], profiles)}
    return rows


def exp_vacuous(schema, profiles, records):
    rows = OrderedDict()
    for name in CASES:
        vac = vacuate(records[name], schema)
        res = C.run_checks(vac, schema, profiles)
        n_strings = sum(1 for _ in leaf_strings(vac))
        n_blank = sum(1 for _, v in leaf_strings(vac) if v.strip() == "")
        empty_paths = sorted({f.split(":")[0] for f in res["C3_content"]})
        rows[name] = {
            "verdict": verdict(res),
            "C3_findings": len(res["C3_content"]),
            "content_fields_checked": len(C.CONTENT_PATHS),
            "content_fields_empty": sum(
                1 for path, _q in C.CONTENT_PATHS if path.replace("*", "0") in empty_paths),
            "replay_fields_empty": sum(1 for p in empty_paths if p.startswith("replay/")),
            "string_leaves": n_strings,
            "blank_string_leaves": n_blank,
            "record": vac,
        }
    return rows


def mutants(record, profiles):
    """Yield (class, label, mutant)."""
    schema_required = [
        "record_id", "kernel_version", "record_type", "created_at", "domain_profile", "claim",
        "instability", "support_relation", "authority_or_rule", "horizon_or_trigger",
        "evidence_inputs", "disposition", "provenance", "replay", "contestability",
        "limitations", "profile_extensions",
    ]
    # A. delete a required top-level property (12 sections and 5 identifying properties)
    for key in schema_required:
        m = copy.deepcopy(record)
        del m[key]
        yield "A_delete_property", key, m
    # B. empty one field that answers a reviewer question
    for path, _q in C.CONTENT_PATHS:
        concrete = path.replace("*", "0")
        m = copy.deepcopy(record)
        put(m, concrete, empty_like(get(m, concrete)))
        yield "B_empty_field", concrete, m
    m = copy.deepcopy(record)
    m["replay"]["decision_inputs"] = []
    yield "B_empty_field", "replay/decision_inputs", m
    # C. delete a profile-required extension field
    prof = profiles[record["domain_profile"]["profile_id"]]
    for key in prof["profile_extensions_required"]:
        m = copy.deepcopy(record)
        del m["profile_extensions"][key]
        yield "C_delete_profile_field", key, m
    # D. break a cross-field relation
    m = copy.deepcopy(record)
    m["authority_or_rule"]["decision_inputs_required"][0] = "ev_does_not_exist"
    yield "D_break_relation", "rule cites unknown evidence", m
    m = copy.deepcopy(record)
    m["replay"]["decision_inputs"][0] = "ev_does_not_exist"
    yield "D_break_relation", "replay cites unknown evidence", m
    m = copy.deepcopy(record)
    m["evidence_inputs"][1]["evidence_id"] = m["evidence_inputs"][0]["evidence_id"]
    yield "D_break_relation", "duplicate evidence id", m
    m = copy.deepcopy(record)
    m["disposition"]["issued_by"] = "Somebody Else"
    yield "D_break_relation", "issuer differs from named authority", m
    m = copy.deepcopy(record)
    m["evidence_inputs"][0]["observed_at"] = "2026-06-20T00:00:00Z"
    yield "D_break_relation", "evidence dated after the disposition", m
    m = copy.deepcopy(record)
    m["claim"]["asserted_at"] = "2026-06-20T00:00:00Z"
    yield "D_break_relation", "claim dated after the disposition", m
    m = copy.deepcopy(record)
    m["horizon_or_trigger"]["effective_until"] = "2026-01-01T00:00:00Z"
    yield "D_break_relation", "horizon ends before it starts", m
    m = copy.deepcopy(record)
    m["created_at"] = "2026-09-09T12:00:00Z"
    yield "D_break_relation", "record written 90 days after the disposition", m
    m = copy.deepcopy(record)
    m["created_at"] = "2026-06-10T12:00:00Z"
    yield "D_break_relation", "record written before the disposition", m
    m = copy.deepcopy(record)
    m["provenance"]["supersedes"] = [m["record_id"]]
    yield "D_break_relation", "record names itself as superseded", m


def exp_mutation(schema, profiles, records):
    detail = []
    table = OrderedDict()
    for name in CASES:
        base = records[name]
        for cls, label, m in mutants(base, profiles):
            res = C.run_checks(m, schema, profiles)
            f = failed(res)
            detail.append({"record": name, "class": cls, "mutation": label, "failed_checks": f})
            row = table.setdefault(cls, {"mutants": 0, "detected_by_any": 0, **{c: 0 for c in CHECKS}})
            row["mutants"] += 1
            row["detected_by_any"] += 1 if f else 0
            for c in f:
                row[c] += 1
    return {"table": table, "detail": detail}


def diff_paths(a, b, prefix=""):
    out = []
    if isinstance(a, dict) and isinstance(b, dict):
        for k in sorted(set(a) | set(b)):
            out += diff_paths(a.get(k), b.get(k), f"{prefix}/{k}" if prefix else k)
    elif isinstance(a, list) and isinstance(b, list) and len(a) == len(b):
        for i, (x, y) in enumerate(zip(a, b)):
            out += diff_paths(x, y, f"{prefix}/{i}")
    elif a != b:
        out.append(prefix)
    return out


def exp_variants(records):
    return {
        "false_vs_true_label_record_changed_paths": diff_paths(
            records["case-label-resolution.json"], records["variant-false-label-resolution.json"]),
        "misapplied_vs_correct_trial_record_changed_paths": diff_paths(
            records["case-trial-materiality.json"], records["variant-misapplied-trial-materiality.json"]),
    }


# ------------------------------------------------------------ report
def md_table(header, rows):
    out = ["| " + " | ".join(header) + " |", "|" + "|".join("---" for _ in header) + "|"]
    for r in rows:
        out.append("| " + " | ".join(str(x) for x in r) + " |")
    return "\n".join(out)


def main(drk_dir, records_dir, results_dir):
    schema, profiles, examples = C.load_drk(drk_dir)
    records = {p.name: C.load(p) for p in sorted(Path(records_dir).glob("*.json"))}
    results = OrderedDict()
    results["E1_shipped_examples"] = exp_shipped_examples(schema, profiles, examples, drk_dir)
    results["E2_template_text"] = exp_template_text(examples)
    results["E3_case_records"] = exp_case_records(schema, profiles, records)
    results["E4_vacuous_record"] = exp_vacuous(schema, profiles, records)
    results["E5_mutation"] = exp_mutation(schema, profiles, records)
    results["E6_variants"] = exp_variants(records)
    results["E7_dsa_mapping"] = dsa_mapping.run(schema, profiles)

    out = Path(results_dir)
    out.mkdir(parents=True, exist_ok=True)
    (out / "results.json").write_text(json.dumps(results, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")

    S = []
    S.append("# Evaluation results (generated by run_all.py)\n")
    S.append("## E1. DRK v0.1 shipped examples\n")
    e1 = results["E1_shipped_examples"]["recomputed"]
    S.append(md_table(["example", "C1", "C1 (no format assertion)", "C2", "C3", "C4"],
                      [[n, r["verdict"]["C1_structure"], r["C1_without_format_assertion"], r["verdict"]["C2_profile"],
                        r["verdict"]["C3_content"], r["verdict"]["C4_coherence"]] for n, r in e1.items()]))
    S.append("\n## E2. Free text identical across all five shipped examples\n")
    e2 = results["E2_template_text"]
    S.append(md_table(["section", "string leaves present in all five", "identical in all five"],
                      [[k, v["free_text_leaves_in_all_examples"], v["identical_in_all_examples"]]
                       for k, v in e2.items() if not k.startswith("_")]))
    S.append("\nIdentical paths: " + ", ".join(f"`{p}`" for p in e2["_identical_paths"]))
    S.append("\n## E3. Case records and variants\n")
    e3 = results["E3_case_records"]
    S.append(md_table(["record", "C1", "C2", "C3", "C4"],
                      [[n] + [r["verdict"][c] for c in CHECKS] for n, r in e3.items()]))
    S.append("\n## E4. Emptiest record the v0.1 schema accepts\n")
    e4 = results["E4_vacuous_record"]
    S.append(md_table(["derived from", "C1", "C2", "C3", "C4", "content fields empty / checked",
                       "replay fields empty", "blank / all string leaves"],
                      [[n] + [r["verdict"][c] for c in CHECKS] +
                       [f'{r["content_fields_empty"]} / {r["content_fields_checked"]}', r["replay_fields_empty"],
                        f'{r["blank_string_leaves"]} / {r["string_leaves"]}']
                       for n, r in e4.items()]))
    S.append("\n## E5. Mutation study (three case records)\n")
    e5 = results["E5_mutation"]["table"]
    S.append(md_table(["mutation class", "mutants", "C1", "C2", "C3", "C4", "detected by any check"],
                      [[k, v["mutants"], v["C1_structure"], v["C2_profile"], v["C3_content"], v["C4_coherence"],
                        v["detected_by_any"]] for k, v in e5.items()]))
    tot = {k: sum(v[k] for v in e5.values()) for k in ["mutants", "C1_structure", "C2_profile", "C3_content", "C4_coherence", "detected_by_any"]}
    S.append(f"\nTotal: {tot['mutants']} mutants. C1 (schema validation, the only check DRK v0.1 implements) "
             f"rejects every class-A mutant and no other; a rate pooled over classes reflects the class mix "
             f"and is not reported. Rejected by C1: {tot['C1_structure']}; by C2: {tot['C2_profile']}; "
             f"by C3: {tot['C3_content']}; by C4: {tot['C4_coherence']}; by any: {tot['detected_by_any']}.")
    results["E5_mutation"]["totals"] = tot
    (out / "results.json").write_text(json.dumps(results, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    S.append("\n## E6. Variants\n")
    e6 = results["E6_variants"]
    S.append(f"- false label record: {len(e6['false_vs_true_label_record_changed_paths'])} leaf values differ from the true record; all four checks pass.")
    S.append(f"- misapplied trial record: {len(e6['misapplied_vs_correct_trial_record_changed_paths'])} leaf values differ from the correct record; all four checks pass.")
    S.append("\n## E7. DSA statement of reasons mapped to the reviewer questions\n")
    e7 = results["E7_dsa_mapping"]
    S.append(md_table(["question", "coverage", "SoR attributes"],
                      [[q["question"], q["coverage"], ", ".join(q["attributes"]) or "-"] for q in e7["questions"]]))
    S.append(f"\nSoR attributes in the submission schema: {e7['n_attributes']}; "
             f"used in the mapping: {e7['n_used']}; without a counterpart: {', '.join(e7['unused']) or 'none'}.")
    S.append(f"\nMapped record: C1 {e7['mapped_record_verdict']['C1_structure']} "
             f"({e7['mapped_record_counts']['C1_structure']} findings), "
             f"C3 {e7['mapped_record_verdict']['C3_content']} ({e7['mapped_record_counts']['C3_content']} findings).")
    (out / "summary.md").write_text("\n".join(S) + "\n", encoding="utf-8")
    print("\n".join(S))


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/evaluation/test_checks.py <==
"""Self-tests for checks.py. Usage: python3 -I test_checks.py <drk-dir> <records-dir>"""
import copy
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
import checks as C

schema, profiles, examples = C.load_drk(sys.argv[1])
base = C.load(Path(sys.argv[2]) / "case-visual-release.json")
n = 0


def expect(label, record, check, should_fail, needle=""):
    global n
    res = C.run_checks(record, schema, profiles)[check]
    ok = bool(res) == should_fail and (not needle or any(needle in f for f in res))
    n += 1
    print(("ok   " if ok else "FAIL ") + label)
    if not ok:
        print("     ", res)
        sys.exit(1)


for chk in ["C1_structure", "C2_profile", "C3_content", "C4_coherence"]:
    expect(f"unmodified record passes {chk}", base, chk, False)

m = copy.deepcopy(base); m["created_at"] = "2026-06-11 12:00"
expect("C1 rejects a non-RFC-3339 date-time", m, "C1_structure", True, "created_at")
m = copy.deepcopy(base); m["created_at"] = "2026-13-45T12:00:00Z"
expect("C1 rejects an impossible date", m, "C1_structure", True, "created_at")
m = copy.deepcopy(base); m["unexpected"] = 1
expect("C1 rejects an unknown top-level property", m, "C1_structure", True)
m = copy.deepcopy(base); m["instability"]["instability_types"] = ["made_up"]
expect("C1 rejects an instability type outside the vocabulary", m, "C1_structure", True)
m = copy.deepcopy(base); m["domain_profile"]["claim_class"] = "something_else"
expect("C2 rejects a claim class that differs from the profile", m, "C2_profile", True)
m = copy.deepcopy(base); m["profile_extensions"]["use_restrictions"] = []
expect("C2 rejects an empty profile-required field", m, "C2_profile", True, "use_restrictions")
m = copy.deepcopy(base); m["limitations"]["claims_not_supported"] = ["   "]
expect("C3 rejects a list that holds only blank strings", m, "C3_content", True, "claims_not_supported")
m = copy.deepcopy(base); m["replay"]["replay_possible"] = False; m["replay"]["known_non_replayable_elements"] = []
expect("C3 requires non-replayable elements when replay is declared impossible", m, "C3_content", True, "known_non_replayable")
m = copy.deepcopy(base); m["replay"]["replay_possible"] = False
expect("C3 accepts declared non-replayability with stated elements", m, "C3_content", False)
m = copy.deepcopy(base); m["evidence_inputs"][1]["evidence_id"] = "ev_asset_origin"
expect("R1 duplicate evidence id", m, "C4_coherence", True, "R1")
m = copy.deepcopy(base); m["authority_or_rule"]["decision_inputs_required"].append("ev_x")
expect("R2 rule cites unknown evidence", m, "C4_coherence", True, "R2")
m = copy.deepcopy(base); m["replay"]["decision_inputs"].append("ev_x")
expect("R3 replay cites unknown evidence", m, "C4_coherence", True, "R3")
m = copy.deepcopy(base); m["disposition"]["issued_by"] = "X"
expect("R4 issuer differs from authority", m, "C4_coherence", True, "R4")
m = copy.deepcopy(base); m["evidence_inputs"][0]["observed_at"] = "2026-06-12T00:00:00Z"
expect("R5 evidence after disposition", m, "C4_coherence", True, "R5")
m = copy.deepcopy(base); m["claim"]["asserted_at"] = "2026-06-12T00:00:00Z"
expect("R6 claim after disposition", m, "C4_coherence", True, "R6")
m = copy.deepcopy(base); m["horizon_or_trigger"]["effective_until"] = "2026-06-01T00:00:00Z"
expect("R7 horizon ends before it starts", m, "C4_coherence", True, "R7")
m = copy.deepcopy(base); m["created_at"] = "2026-06-12T12:00:01Z"
expect("R8 record written more than 24 h after the disposition", m, "C4_coherence", True, "R8")
m = copy.deepcopy(base); m["created_at"] = "2026-06-12T12:00:00Z"
expect("R8 record written exactly 24 h after the disposition is accepted", m, "C4_coherence", False)
m = copy.deepcopy(base); m["created_at"] = "2026-06-11T13:00:00+02:00"
expect("R8 time-zone offsets are normalised (13:00+02:00 is before 12:00Z)", m, "C4_coherence", True, "R8")
m = copy.deepcopy(base); m["provenance"]["supersedes"] = [m["record_id"]]
expect("R9 record supersedes itself", m, "C4_coherence", True, "R9")
print(f"{n} tests passed")


==> anc/evaluation/write_mutants.py <==
"""Write every mutant of the mutation study (E5) to disk, for inspection.

Usage:
    python3 -I write_mutants.py <drk-v0.1-dir> <records-dir> <out-dir>

Writes <out-dir>/<record>/<class>-<nn>.json and <out-dir>/index.json, which
lists each mutant with its mutation and the checks that reject it.
"""
from __future__ import annotations

import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
import checks as C  # noqa: E402
from run_all import CASES, failed, mutants  # noqa: E402


def main(drk_dir: str, records_dir: str, out_dir: str) -> None:
    schema, profiles, _ = C.load_drk(drk_dir)
    out = Path(out_dir)
    index = []
    for name in CASES:
        base = C.load(Path(records_dir) / name)
        stem = name.removesuffix(".json")
        (out / stem).mkdir(parents=True, exist_ok=True)
        counter: dict[str, int] = {}
        for cls, label, m in mutants(base, profiles):
            counter[cls] = counter.get(cls, 0) + 1
            fname = f"{cls}-{counter[cls]:02d}.json"
            (out / stem / fname).write_text(json.dumps(m, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
            res = C.run_checks(m, schema, profiles)
            index.append({"file": f"{stem}/{fname}", "class": cls, "mutation": label, "rejected_by": failed(res)})
    (out / "index.json").write_text(json.dumps(index, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    print(f"wrote {len(index)} mutants to {out}")


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/reproduce.sh <==
#!/bin/sh
# Reproduce every number in the paper that comes from the evaluation, and the
# bodies of Tables 4, 5 and 6, from the files in this directory.
#
#   sh reproduce.sh
#
# Needs Python 3.10+ and the jsonschema package (see requirements.txt).
# Uses no network access and no randomness. Writes only to a temporary
# directory, which it prints. Exits with status 1 if any output differs
# from the copy that the paper was compiled from.
set -eu

here=$(cd "$(dirname "$0")" && pwd)
work=$(mktemp -d)
fail=0

echo "Python:     $(python3 -c 'import sys; print(sys.version.split()[0])')"
echo "jsonschema: $(python3 -c 'import importlib.metadata as m; print(m.version("jsonschema"))')"
echo "Working in: $work"
echo

cp -R "$here/evaluation" "$work/evaluation"
cd "$work/evaluation"

same() {  # same <label> <generated> <expected>
    if cmp -s "$2" "$3"; then
        echo "  same       $1"
    else
        echo "  DIFFERENT  $1"
        fail=1
    fi
}

echo "1. Case records and variants"
python3 -I -B make_case_records.py "$work/records" >/dev/null
for f in "$here"/evaluation/records/*.json; do
    same "records/$(basename "$f")" "$work/records/$(basename "$f")" "$f"
done

echo "2. Self-tests of the checks"
python3 -I -B test_checks.py "$here/drk-v0.1" "$work/records" | tail -1 > "$work/selftests.txt"
cat "$work/selftests.txt"

echo "3. Experiments E1-E7 (Table 4: E5; Table 5: E7)"
python3 -I -B run_all.py "$here/drk-v0.1" "$work/records" "$work/results" >/dev/null
same "results/results.json (full output, including error messages)" \
     "$work/results/results.json" "$here/evaluation/results/results.json"

echo "4. Statements of reasons (Table 6)"
echo "   a. the sample follows the rule in statements/PROTOCOL.md"
gunzip -c "$here/statements/search-page-2026-11-16.html.gz" > "$work/search-page.html"
python3 -I -B "$here/statements/check_sample_order.py" "$work/search-page.html" "$here/statements/sample-log.json" \
    || fail=1
echo "   b. fields re-extracted from the saved statement pages"
mkdir -p "$work/pages"
for f in "$here"/statements/pages/*.html.gz; do
    gunzip -c "$f" > "$work/pages/$(basename "$f" .gz)"
done
python3 -I -B "$here/statements/extract_statements.py" "$work/pages" "$here/statements/sample-log.json" \
    "$work/extracted.json" >/dev/null
same "statements/extracted.json" "$work/extracted.json" "$here/statements/extracted.json"
echo "   c. coding regenerated from build_coding.py, counts recomputed"
mkdir -p "$work/statements"
python3 -I -B "$here/statements/build_coding.py" "$work/extracted.json" "$work/statements/coding.json" >/dev/null
same "statements/coding.json" "$work/statements/coding.json" "$here/statements/coding.json"
cp "$work/extracted.json" "$here/statements/sample-log.json" "$work/statements/"
python3 -I -B "$here/statements/tabulate_coding.py" "$work/statements" "$work/statements" >/dev/null
same "statements/coding-summary.json" "$work/statements/coding-summary.json" "$here/statements/coding-summary.json"

echo "5. Every evaluation-derived number in the paper and the bodies of Tables 4-6"
python3 -I -B make_tex.py "$work/results/results.json" "$here/drk-v0.1" "$work/tex" \
    "$work/statements/coding-summary.json" "$work/selftests.txt" >/dev/null
for f in results-macros tab-mutation tab-dsa tab-statements; do
    same "$f.tex" "$work/tex/$f.tex" "$here/evaluation/expected/$f.txt"
done

echo
if grep -q '"review": "pending author review"' "$here/statements/coding.json"; then
    echo "NOTE: statements/coding.json is marked 'pending author review': the coding has not"
    echo "      yet been checked by the author (see statements/PROTOCOL.md)."
fi
if [ "$fail" -eq 0 ]; then
    echo "OK: every output matches the copy the paper was compiled from."
else
    echo "MISMATCH: at least one output differs (see above)."
    echo "If only results.json differs and all .tex files match, the difference is in"
    echo "error-message wording of another jsonschema version; the reported numbers agree."
    exit 1
fi


==> anc/requirements.txt <==
jsonschema>=4.17,<5
# tested: jsonschema 4.17.3 and 4.26.0 with Python 3.13


==> anc/statements/PROTOCOL.md <==
# Protocol: ten questions applied to real statements of reasons

Written 2026-11-16 21:25 UTC, before any statement in the sample was opened.

## What was looked at before this protocol was written

- The Commission's API and Schema page and Overview Documentation page (used for the schema-level mapping in the paper).
- One statement page (UUID 958079d2-0eb8-402a-b281-c711f40cba46, platform "Hotel Hideaway"), opened during a feasibility check to see what a statement page shows.
- The unfiltered search page of the database, which lists platform, restriction, category and date of the most recent statements and the platform filter list (396 platforms). No statement content beyond those four columns. *(Added 17 November 2026:)* the copy of that page from which the platform list was read, saved at 21:22:05 UTC, is in this directory as `search-page-2026-11-16.html.gz`; `check_sample_order.py` re-derives the platform order from it and checks the sample log against that order.

## Amendment to the schema-level mapping (made before any coding)

On re-reading the attribute list, two grades in the paper's v1.0 draft were wrong:

- **Q4 (who decided): partial → full.** The statement names the platform, which is the deciding provider, and says whether the decision was automated. Requiring a named role or body applied a standard stricter than the one applied to DRK's own `authority_name`.
- **Q7 (what the status does not establish): none → partial.** The optional attribute `incompatible_content_illegal` lets a platform state that content restricted under its terms and conditions is not considered illegal. That is one fixed non-claim (about legality) and nothing more.

Corrected schema-level grades: full Q4, Q5, Q6; partial Q1, Q3, Q7; none Q2, Q8, Q9, Q10.

## Sample

- Population: statements of reasons in the DSA Transparency Database.
- Day D: 2 November 2026 (filter `created_at_start` = `created_at_end` = 02-11-2026).
- Platform order: the 396 platform IDs in the search page's platform filter, sorted numerically, shuffled with Python `random.Random(20261116).shuffle`.
- For each platform in that order: request the search page filtered to that platform and day D. If it reports at least one statement, take the first statement listed. Skip platforms with none.
- Stop when 25 statements are collected, or after 150 platforms have been tried.
- One second between requests.
- Each sampled statement page is stored, and its labelled fields are extracted verbatim to JSON.

## Deviations (rules added during sampling, before any sampled statement was opened; written up afterwards)

Times are taken from file modification times: the last filter test was saved at 21:25:29 UTC; before the third run, the sampling script was last changed at 21:26:32 UTC and this protocol at 21:26:34 UTC; the third run began at 21:26:36 UTC. The sections below that carry later times were added afterwards. In an earlier version of this file the two entries below carried times (21:35 and 21:42 UTC) that were estimated rather than read; they were wrong and have been replaced. The deviations were therefore written up, and their times reconstructed, after the event.

1. *About 21:25 UTC.* The first run stopped at its first request: the database answered HTTP 500 to a day-filtered query for a platform. A test showed that the platform filter alone and the day filter alone both work, and that the combination works for small platforms. Rule added: if a day-filtered query fails twice, take the first statement in the platform's unfiltered listing (its most recent statement) and record this in the log. No statement had been sampled or opened when the rule was added.
2. *21:26 UTC.* The second run stopped when a statement page returned HTTP 500. Its content was not seen, and the run log does not record which platform it was. Rule added: a statement page is requested up to three times (pauses of 5, 15 and 30 seconds); if it still fails, the platform is recorded as unavailable and skipped. The sample was redrawn from the start with the same seed.

## Unit and coding

One statement, all fields shown on its public page. For each of the ten questions, one grade:

- **full**: the statement answers the question for this decision.
- **partial**: the answer can only be inferred from fields that serve another purpose, or the text is generic, meaning it would be equally true of any decision of the same type and ground on that platform (for example, a restatement of the category or of the rule).
- **none**: nothing in the statement answers the question.

Question-specific rules:

| Q | full | partial | none |
|---|---|---|---|
| Q1 asserted, by whom | facts or explanation state what was alleged about this content, beyond the category label | allegation only as category or ground, plus source type | (not possible: category, ground and source type are required) |
| Q2 why unsettled | a field states doubt, disagreement, conflicting material or an open question about this decision | such a statement is generic | nothing |
| Q3 material | facts or explanation name the specific material relied on (a feature of the content, a document, a check) | only the source type, the automated-detection flag, or generic text | nothing |
| Q4 who decided | platform named and automation degree given | | |
| Q5 rule, applied how | ground given and the explanation says why this content falls under it | ground given, explanation generic | |
| Q6 status, where, how long | restriction type, territorial scope, and an end date or a blank end date (indefinite, by the documented convention) | one of these missing | |
| Q7 does not establish | a field states what this decision does not establish | only `incompatible_content_illegal` = No, or a generic disclaimer | nothing |
| Q8 depends on | a field states a condition on which the restriction depends or under which it would be lifted | such a statement is generic | nothing |
| Q9 re-derive | a field states whether or how the decision can be repeated or checked | a field names the specific tool, model or rule version that decided | nothing |
| Q10 challenge | a field names a route for challenge (where to go) | a field says the decision can be challenged without saying where | nothing |

## Mechanical screen

In addition to the graded coding, a keyword screen (reproducible, coder-independent, English plus German, French, Spanish, Italian and Dutch stems) is run on the free-text fields for Q2, Q7, Q8 and Q10. It is reported beside the coding, and disagreements between the two are listed.

## Expectations stated in advance

From the schema-level mapping: Q4, Q5 and Q6 mostly full at content level; Q1 and Q3 mostly partial; Q2, Q8, Q9 and Q10 mostly none, unless platforms put such content into the free-text fields. The question being tested is how often the free text supplies what the schema lacks.

## Coding and review

The first coding is made by the author with a language-model assistant. Every grade other than the default implied by the schema is recorded with the field and text it rests on. The author reviews every grade before the paper is submitted; changes made in review are logged in the coding sheet.

## Data handling

Statements must not contain personal data (DSA Art. 24(5)). If free text in the sample contains a name, address, e-mail address or similar, it is replaced in the published extract by `[redacted]`, and the replacement is noted.

## Reporting

Counts of grades per question; the number of statements in which free text raises a question above its schema-level grade; the platforms in the sample; deviations from this protocol, with reasons.

## Outcome of sampling (recorded at about 21:38 UTC, after coding)

The third run (21:26:36 to 21:31:55 UTC) tried 54 platforms and drew 25 statements. The day-filtered query failed for 3 platforms (DHGate, www.rentalia.com, Docplanner Italy Srl); the fallback gave a statement for 2 of them (www.rentalia.com had none). The statement page for EMAG.HU could not be retrieved and the platform was skipped (deviation 2).

## How "generic" was applied (settled during coding; recorded at about 21:38 UTC)

The rule above defines generic text as text that "would be equally true of any decision of the same type and ground on that platform". How to apply it to text that names a rule narrower than the stated ground was not fixed in advance. It was settled while coding, after the first 13 statements had been read and before any grade was recorded, and then applied to all 25:

- Text is generic if it restates the stated ground, the category, the platform's general process, or a narrower rule phrased as a finding (for example "contains pre-owned products" where that is the rule's condition).
- Text is specific if it states something about this item that is not a restatement of a rule: a value, a named feature, a quote, a count or an identifier.

Under this reading, naming a narrower rule does not by itself make Q1 or Q5 full. Because the choice affects the Q1 and Q5 counts, the coding sheet marks, for Q5, whether the statement names a rule narrower than its stated ground, so that the count under the other reading can be read off. Where a question's own rule in the table says nothing about generic text (Q4, Q6, Q9, Q10), that rule decides.

## Revision after independent review (recorded 17 November 2026, 10:40 UTC)

On the evening of 16 November 2026 a separate language-model agent, which had not taken part in the coding, reviewed the paper and this directory. It re-graded 17 statements and found no disagreement under the section above, but found that the paper reported the stricter reading as if it were the rule written in the coding table, and misquoted that rule. In response, at about 22:14 UTC on 16 November 2026, the coding was rewritten as a script, `build_coding.py`, which holds every grade and the text it rests on and generates `coding.json`:

- **Primary reading.** `grade` now follows the rule as written in the coding table ("equally true of any decision of the same type and ground on that platform"). Under it, text that gives a reason narrower than the stated ground, as a finding about the item, is specific. The stricter reading of the previous section is kept as `grade_strict` wherever it differs. The two readings differ for Q1, Q3 and Q5 in 6 statements and for Q8 in one (Airbnb).
- **Q5 classification.** Each statement is marked by the kind of text its Q5 grade rests on: a narrower reason about the item, a narrower rule without a reason, neither, or specific under both readings. HolidayCheck was reclassified: its keyword field identifies which of the five listed reasons applied, so it names a narrower rule. Fortnite's text names no rule at all.
- **Schema-level grade for Q3** raised from partial to full after coding: the earlier grade ("no itemised evidence") applied a stricter standard than the one used for Q4 and than DRK's own evidence section. `SCHEMA_GRADE` in `tabulate_coding.py` and the grade in `evaluation/dsa_mapping.py` changed together; `make_tex.py` stops if they differ.
- **Keyword screen.** It is compared with the coding only where a grade rests on text, not on a structured field (95 cells).
- **Boundary under the rule as written, stated explicitly** (it was applied in the revised coding but not written down; recorded 17 November 2026 after a second independent review). The coding reads every free-text field of a statement (facts, reference to the ground, explanation), not only the explanation. For Q1, Q3 and Q5, text earns full if, beyond the stated ground and the category, it states what feature or behaviour of the item the decision rests on, even when it is phrased as the condition of a narrower rule ("pictures with logos of other advertising sites cannot be attached"). Naming a narrower rule document or provision without such a feature, or a reason that can only be inferred by combining a category keyword with a generic list of reasons, earns partial. Under the stricter reading, a feature phrased as a rule's condition is generic too, and only a statement of fact about this item earns full. The second reviewer agreed with 119 of 120 re-graded cells under the rule as written (the exception, Airbnb Q3, is marked for the author's review) and with all 120 under the stricter reading.

The sample, the extracted fields, the questions and the grade definitions did not change.

## Status of the coding

The grades in `coding.json` are generated by `build_coding.py`. They were produced by a language-model assistant working for the author, without the author taking part, first at 21:33 UTC on 16 November 2026 and in revised form at about 22:14 UTC (previous section). The section "Coding and review" above states the plan as written before sampling; this section states what was done. They were marked "pending author review" until the author had checked them. On 17 November 2026 the author checked the grades and changed none; `REVIEW` in `build_coding.py` records this, and `REVIEW_CHANGES` is empty. The cells marked as borderline by the second reviewer were kept as coded. To record the review, set `REVIEW` in `build_coding.py` to "checked by the author on <date>", list every grade the review changed in `REVIEW_CHANGES`, make those changes in the script, and re-run the chain in `reproduce.sh`; the paper's description of the coding follows the `review` field of `coding.json`.


==> anc/statements/build_coding.py <==
"""Write coding.json: the coding of the 25 statements under two readings.

Usage: python3 -I build_coding.py <extracted.json> <coding.json>

This script is the coding: every grade and the text it rests on is written
out below, so that a reviewer can change a grade here, re-run, and see the
effect. "grade" follows the coding rules as written in PROTOCOL.md before
sampling ("generic" = equally true of any decision of the same type and ground
on that platform). "grade_strict" follows the stricter reading adopted during
coding (text that names a narrower rule as a finding counts as generic); it
differs from "grade" only where noted. See PROTOCOL.md for when each was
adopted, and for the boundary applied under the rule as written: for Q1, Q3
and Q5, text earns full if, beyond the ground and the category, it states
what feature or behaviour of the item the decision rests on, even when
phrased as the condition of a narrower rule; naming a narrower rule document
or provision, or a reason inferable only from a category keyword plus a
generic list, earns partial. Every free-text field is read.

Cells a reviewer marked as borderline (look at these first): Airbnb Q3
(second reviewer: partial), DHGate Q2, Használtautó.hu and HolidayCheck
(the boundary above), AutoScout24 and AGODA (reason equal to the category),
Chrome Web Store (reason in the field for the contractual ground).

Author review: when the author has checked every grade, set REVIEW below to
"checked by the author on <date>", record in REVIEW_CHANGES every grade the
review changed (statement, question, old grade, new grade, reason), make the
changes in the tables below, and re-run reproduce.sh's chain. The paper's
description of the coding follows REVIEW automatically (via tabulate_coding.py
and make_tex.py).
"""
from __future__ import annotations

import json
import sys
from pathlib import Path

ext = json.load(open(sys.argv[1], encoding="utf-8"))

REVIEW = "checked by the author on 2026-11-17; no grade changed"
REVIEW_CHANGES: list[dict] = []  # filled in during the author's review

# Statements whose free text gives a reason narrower than both the stated
# ground and the category, as a finding about the item. Under the rules as
# written they answer Q1, Q3 and Q5 in full; under the stricter reading they
# are generic. Value: (quoted text, field it is in).
NARROWER_REASON = {
    "Takeaway.com Central Core B.V.": ("'Content was rejected by the platform's moderation system for the following reason: Image - Photo Quality Issue', under a ground that allows rejecting any photograph", "facts"),
    "Airbnb": ("'We updated your minimum stay for your listing to comply with the short-term rental regulations', under 'Airbnb Terms of Service'; facts: 'update your registration information'", "explanation, facts"),
    "e15": ("'Obsah porušující pravidla platformy ..., konkrétně rušící diskuzi zasíláním diskuzních příspěvků mimo její věcný kontext či opakovaných diskuzních příspěvků s totožným textem' (off-topic or repeated identical posts), under a general breach of the terms", "explanation"),
    "Használtautó.hu": ("'Pictures with seals, logos, names, or watermarks of other advertising sites cannot be attached to the ad', under 'Picture is incompatible with terms and conditions'", "explanation"),
    "Flights": ("'The quality of provided Google Flights content is below the price accuracy threshold', under 'Flights OTA policy'", "explanation"),
    "Pinterest": ("'approved with restrictions according to our Merchant or Advertising Guidelines because it contains pre-owned products', under 'Item Level Guidelines'", "facts, explanation"),
}
# Statements that name a narrower rule or provision but give no reason about the item.
NARROWER_RULE_ONLY = {
    "Wallapop": "names the Search/Buy Policy under 'section 3 of our terms of service', without saying what in the item broke it",
    "Cdiscount": "adds 'Annexe 1-A-1' to the ground, without saying what in the product falls under it",
    "HolidayCheck": "the Keywords field ('Language requirements') points to one of five listed reasons; the explanation itself lists all five",
}
SPECIFIC = {  # specific under both readings
    "Chrome Web Store": "'Requesting but not using the following permission(s): storage, tabs' (in the field 'Reference to contractual ground')",
}
NOTES = {
    "Flights": "Facts state that content_date was not known to the deciding team and was copied from application_date so that the statement could be uploaded: the record reports that one of its own fields is not true.",
    "Cdiscount": "The required facts field contains only the word 'VIDE' (French: 'empty').",
    "Fortnite": "Facts, reference to contractual ground and explanation carry the same sentence about the information considered; no rule is named.",
    "Standvirtual": "Explanation says the account was 'suspended'; the restriction is termination. Facts mention 'the violation report'; the information source is own voluntary initiative.",
    "Xiaomi Community": "Content date (2026-11-03) is later than the time the statement was received (2026-11-02 22:45 UTC); the date fields carry no time zone, and in UTC+8 the receipt time is already 3 November.",
    "Microsoft Teams personal": "Facts are addressed to the notifier ('We reviewed your concern'). Content date (2026-11-02) is later than the application date of the decision (2026-11-01).",
    "HolidayCheck": "Explanation lists five possible reasons; the Keywords field ('Language requirements') points to reason (c), content not written in German, while the content language is given as German.",
    "AutoScout24": "Decision ground is illegal content, but the legal ground cites only the platform's terms and a guideline.",
    "DHGate": "Taken from the platform's unfiltered listing (deviation 1); received 2026-11-10. End date of the service restriction is 2038-01-01. Facts describe illegal or inappropriate speech; the category is scams and/or fraud.",
    "Docplanner Italy Srl": "Taken from the platform's unfiltered listing (deviation 1); received 2026-11-13. Text says 'rejected/removed' without saying which.",
    "Wallapop": "Explanation: 'The content or user has violated...' without saying which.",
    "Pinterest": "Disposition described in the text as 'approved with restrictions'.",
    "Chrome Web Store": "The specific text is in the 'Reference to contractual ground' field. The coding reads all free-text fields (facts, ground reference, explanation), not only facts and explanation.",
}


def field(s, prefix):
    for k, v in s["fields"].items():
        if k.lower().startswith(prefix.lower()):
            return v
    return None


out = []
for s in ext:
    p = s["fields"]["Platform name"]
    illegal = field(s, "Is the content considered as illegal")
    ground = field(s, "Decision ground")
    cat = s["fields"].get("Category")
    src = s["fields"].get("Information source")
    g = {}

    def put(q, grade, basis, source="text", strict=None, strict_basis=None):
        cell = {"grade": grade, "basis": basis, "source": source}
        if strict is not None and strict != grade:
            cell["grade_strict"] = strict
            cell["basis_strict"] = strict_basis
        g[q] = cell

    if p in SPECIFIC:
        txt = SPECIFIC[p]
        put("Q1", "full", f"States what was alleged about this item: {txt}.")
        put("Q3", "full", f"Names the material relied on (the permissions the extension requests): {txt}.")
        put("Q5", "full", f"Says how the permissions rule applied to this item: {txt}.")
    elif p in NARROWER_REASON:
        txt, where = NARROWER_REASON[p]
        sb = ("Under the stricter reading the text names a narrower rule as a finding and is generic: "
              "it would be equally true of any decision under that narrower rule.")
        put("Q1", "full", f"States what was alleged beyond the category ('{cat}'): {txt} [{where}].",
            strict="partial", strict_basis=sb)
        put("Q3", "full", f"Names the feature of the item relied on: {txt} [{where}].",
            strict="partial", strict_basis=sb)
        put("Q5", "full", f"Says why the item falls under the ground: {txt} [{where}].",
            strict="partial", strict_basis=sb)
    else:
        put("Q1", "partial", f"Allegation given only as the category ('{cat}') and the ground; source: '{src}'.")
        put("Q3", "partial", "Only the information source, the automated-detection flag, and facts text that is "
                             "generic or empty.")
        extra = f" {NARROWER_RULE_ONLY[p]}." if p in NARROWER_RULE_ONLY else ""
        put("Q5", "partial", f"Ground '{ground}' given; the text does not say why the item falls under it.{extra}")

    if p == "DHGate":
        put("Q2", "partial", "Explanation: 'The user is suspected of posting prohibited content' marks the finding as "
                             "a suspicion; template wording.")
    else:
        put("Q2", "none", "Nothing states doubt, disagreement or an open question.")
    put("Q4", "full", f"Platform '{p}'; automation: '{field(s, 'Was the decision taken using other automated means')}'.",
        source="structured field")
    restr = [k for k in s["fields"] if k.endswith("restriction")]
    end = [k for k in s["fields"] if k.lower().startswith("end date")]
    put("Q6", "full", f"Restriction: {', '.join(restr)}; territorial scope given; end date "
                      f"{'given' if end else 'blank (indefinite)'}.", source="structured field")
    if illegal == "No":
        put("Q7", "partial", "Only 'Is the content considered as illegal?: No'.", source="structured field")
    else:
        why = f"'Is the content considered as illegal?: {illegal}'" if illegal else f"decision ground '{ground}'"
        put("Q7", "none", f"No statement of what the decision does not establish ({why}).")
    if p == "Airbnb":
        put("Q8", "full", "Facts: 'If you’d like to go back to hosting short-term stays, update your registration "
                          "information.' States the condition under which the restriction would be lifted.",
            strict="partial", strict_basis="Under the stricter reading the condition is template wording and "
                                           "therefore generic.")
    else:
        put("Q8", "none", "No condition on which the restriction depends or under which it would be lifted.")
    put("Q9", "none", "Nothing on whether or how the decision can be repeated or checked; no specific tool, model "
                      "or rule version named.")
    put("Q10", "none", "No route for challenge and no statement that the decision can be challenged.")

    narrower = ("reason" if p in NARROWER_REASON else "rule only" if p in NARROWER_RULE_ONLY
                else "n/a" if p in SPECIFIC else "no")
    out.append({"uuid": s["uuid"], "platform": p, "url": s["url"],
                "grades": {q: g[q] for q in ["Q1", "Q2", "Q3", "Q4", "Q5", "Q6", "Q7", "Q8", "Q9", "Q10"]},
                "q5_narrower": narrower,
                "notes": NOTES.get(p, ""),
                "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an "
                         "independent review the same day (see PROTOCOL.md)",
                "review": REVIEW,
                "review_changes": [ch for ch in REVIEW_CHANGES if ch["platform"] == p]})
assert all(c["review"] == REVIEW for c in out)
Path(sys.argv[2]).write_text(json.dumps(out, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
print(f"wrote {len(out)} codings")


==> anc/statements/check_sample_order.py <==
"""Check that the sample follows the rule in PROTOCOL.md.

Usage:
    python3 -I check_sample_order.py <search-page.html> <sample-log.json>

Re-derives the platform order from the saved search page (platform IDs sorted
numerically, shuffled with the protocol's seed) using the functions of
sample_statements.py, which drew the sample, and checks that

  1. the number of platforms in the list equals the number in the log;
  2. the platforms tried are the first platforms of that order, in that order;
  3. the platforms sampled are exactly the platforms tried that listed at least
     one statement and whose statement page could be retrieved, in that order;
  4. sampling stopped when the target was reached.

Needs no network access. Prints OK or exits with status 1.
"""
from __future__ import annotations

import json
import random
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
import sample_statements as S  # noqa: E402


def main(search_page: str, log_path: str) -> None:
    plist = S.platforms(Path(search_page).read_text(encoding="utf-8", errors="replace"))
    order = list(plist)
    random.Random(S.SEED).shuffle(order)
    log = json.loads(Path(log_path).read_text(encoding="utf-8"))
    tried = [(t["platform_id"], t["platform"]) for t in log["tried"]]
    eligible = [(t["platform_id"], t["platform"]) for t in log["tried"]
                if t["count"] and t["first_statement"] and not t.get("statement_page")]
    sampled = [(s["platform_id"], s["platform"]) for s in log["sample"]]
    checks = {
        "platforms in list": len(plist) == log["n_platforms_in_list"],
        "seed and day as in protocol": log["seed"] == S.SEED and log["day"] == S.DAY,
        "platforms tried follow the shuffled order": tried == order[:len(tried)],
        "platforms sampled are the eligible platforms tried": sampled == eligible,
        "stopped at the target": len(sampled) == S.TARGET and tried[-1] == sampled[-1],
    }
    for k, ok in checks.items():
        print(f"  {'ok' if ok else 'FAILED'}  {k}")
    print(f"  {len(plist)} platforms listed; {len(tried)} tried; {len(sampled)} sampled")
    if not all(checks.values()):
        sys.exit(1)


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/statements/coding-summary.json <==
{
  "n_platforms_listed": 396,
  "n_platforms_tried": 54,
  "n_day_query_failed": 3,
  "n_unavailable": 1,
  "n_statements": 25,
  "n_platforms": 25,
  "n_fallback": 2,
  "n_reviewed": 25,
  "received_by_day": {
    "2026-11-02": 23,
    "2026-11-10": 1,
    "2026-11-13": 1
  },
  "schema_grade": {
    "Q1": "partial",
    "Q2": "none",
    "Q3": "full",
    "Q4": "full",
    "Q5": "full",
    "Q6": "full",
    "Q7": "partial",
    "Q8": "none",
    "Q9": "none",
    "Q10": "none"
  },
  "counts": {
    "Q1": {
      "full": 7,
      "partial": 18,
      "none": 0
    },
    "Q2": {
      "full": 0,
      "partial": 1,
      "none": 24
    },
    "Q3": {
      "full": 7,
      "partial": 18,
      "none": 0
    },
    "Q4": {
      "full": 25,
      "partial": 0,
      "none": 0
    },
    "Q5": {
      "full": 7,
      "partial": 18,
      "none": 0
    },
    "Q6": {
      "full": 25,
      "partial": 0,
      "none": 0
    },
    "Q7": {
      "full": 0,
      "partial": 5,
      "none": 20
    },
    "Q8": {
      "full": 1,
      "partial": 0,
      "none": 24
    },
    "Q9": {
      "full": 0,
      "partial": 0,
      "none": 25
    },
    "Q10": {
      "full": 0,
      "partial": 0,
      "none": 25
    }
  },
  "counts_strict": {
    "Q1": {
      "full": 1,
      "partial": 24,
      "none": 0
    },
    "Q2": {
      "full": 0,
      "partial": 1,
      "none": 24
    },
    "Q3": {
      "full": 1,
      "partial": 24,
      "none": 0
    },
    "Q4": {
      "full": 25,
      "partial": 0,
      "none": 0
    },
    "Q5": {
      "full": 1,
      "partial": 24,
      "none": 0
    },
    "Q6": {
      "full": 25,
      "partial": 0,
      "none": 0
    },
    "Q7": {
      "full": 0,
      "partial": 5,
      "none": 20
    },
    "Q8": {
      "full": 0,
      "partial": 1,
      "none": 24
    },
    "Q9": {
      "full": 0,
      "partial": 0,
      "none": 25
    },
    "Q10": {
      "full": 0,
      "partial": 0,
      "none": 25
    }
  },
  "above_schema_grade": {
    "Q1": 7,
    "Q2": 1,
    "Q3": 0,
    "Q4": 0,
    "Q5": 0,
    "Q6": 0,
    "Q7": 0,
    "Q8": 1,
    "Q9": 0,
    "Q10": 0
  },
  "below_schema_grade": {
    "Q1": 0,
    "Q2": 0,
    "Q3": 18,
    "Q4": 0,
    "Q5": 18,
    "Q6": 0,
    "Q7": 20,
    "Q8": 0,
    "Q9": 0,
    "Q10": 0
  },
  "statements_raising_open_questions": 2,
  "statements_raising_open_questions_strict": 2,
  "open_questions": [
    "Q2",
    "Q8",
    "Q9",
    "Q10"
  ],
  "q5_narrower": {
    "reason": 6,
    "rule only": 3,
    "no": 15,
    "n/a": 1
  },
  "keyword_screen_questions": [
    "Q2",
    "Q7",
    "Q8",
    "Q10"
  ],
  "keyword_screen_cells_compared": 95,
  "keyword_screen_hits": {
    "Q2": 0,
    "Q7": 0,
    "Q8": 1,
    "Q10": 1
  },
  "screen_vs_coding_disagreements": [
    {
      "uuid": "1c69e8f5-d592-433f-9c9a-ed62c5961646",
      "platform": "DHGate",
      "question": "Q2",
      "screen": null,
      "coded": "partial"
    },
    {
      "uuid": "2f18d555-78a2-466c-a632-2ff5354c35dd",
      "platform": "Használtautó.hu",
      "question": "Q10",
      "screen": "complain",
      "coded": "none"
    }
  ]
}


==> anc/statements/coding-summary.md <==
# Coding of real statements of reasons (generated by tabulate_coding.py)

Statements: 25 from 25 platforms; received 2026-11-02: 23, 2026-11-10: 1, 2026-11-13: 1 (2 taken from an unfiltered listing, see PROTOCOL.md).
Checked by the author: 25 of 25 statements.

| Question | schema | full | partial | none | full, stricter reading |
|---|---|---|---|---|---|
| Q1 | partial | 7 | 18 | 0 | 1 |
| Q2 | none | 0 | 1 | 24 | 0 |
| Q3 | full | 7 | 18 | 0 | 1 |
| Q4 | full | 25 | 0 | 0 | 25 |
| Q5 | full | 7 | 18 | 0 | 1 |
| Q6 | full | 25 | 0 | 0 | 25 |
| Q7 | partial | 0 | 5 | 20 | 0 |
| Q8 | none | 1 | 0 | 24 | 0 |
| Q9 | none | 0 | 0 | 25 | 0 |
| Q10 | none | 0 | 0 | 25 | 0 |

Statements whose text raises a question the schema leaves open (Q2, Q8, Q9, Q10): 2 under the rule as written, 2 under the stricter reading.
Q5 grades by kind of text: {'reason': 6, 'rule only': 3, 'no': 15, 'n/a': 1}.

Keyword screen (Q2, Q7, Q8, Q10; 95 cells compared) and coding disagree in 2 cells:
- DHGate Q2: screen None, coded partial
- Használtautó.hu Q10: screen 'complain', coded none


==> anc/statements/coding.json <==
[
  {
    "uuid": "0685273c-1b40-4c95-b2ce-68f7f6c15057",
    "platform": "Zboží.cz",
    "url": "https://transparency.dsa.ec.europa.eu/statement/0685273c-1b40-4c95-b2ce-68f7f6c15057",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Zboží.cz'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "847e11b3-be9f-4aba-a5dc-9b0144e4022b",
    "platform": "Takeaway.com Central Core B.V.",
    "url": "https://transparency.dsa.ec.europa.eu/statement/847e11b3-be9f-4aba-a5dc-9b0144e4022b",
    "grades": {
      "Q1": {
        "grade": "full",
        "basis": "States what was alleged beyond the category ('Other violation of provider’s terms and conditions'): 'Content was rejected by the platform's moderation system for the following reason: Image - Photo Quality Issue', under a ground that allows rejecting any photograph [facts].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "full",
        "basis": "Names the feature of the item relied on: 'Content was rejected by the platform's moderation system for the following reason: Image - Photo Quality Issue', under a ground that allows rejecting any photograph [facts].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Takeaway.com Central Core B.V.'; automation: 'Fully automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "full",
        "basis": "Says why the item falls under the ground: 'Content was rejected by the platform's moderation system for the following reason: Image - Photo Quality Issue', under a ground that allows rejecting any photograph [facts].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "partial",
        "basis": "Only 'Is the content considered as illegal?: No'.",
        "source": "structured field"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "reason",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "45c625ad-fd01-46d1-a431-8fb2ea454b73",
    "platform": "Microsoft Teams personal",
    "url": "https://transparency.dsa.ec.europa.eu/statement/45c625ad-fd01-46d1-a431-8fb2ea454b73",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Cyber violence') and the ground; source: 'Notice submitted in accordance with Article 16 DSA'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Microsoft Teams personal'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "Facts are addressed to the notifier ('We reviewed your concern'). Content date (2026-11-02) is later than the application date of the decision (2026-11-01).",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "1c69e8f5-d592-433f-9c9a-ed62c5961646",
    "platform": "DHGate",
    "url": "https://transparency.dsa.ec.europa.eu/statement/1c69e8f5-d592-433f-9c9a-ed62c5961646",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Scams and/or fraud') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "partial",
        "basis": "Explanation: 'The user is suspected of posting prohibited content' marks the finding as a suspicion; template wording.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'DHGate'; automation: 'Partially automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Service restriction; territorial scope given; end date given.",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "Taken from the platform's unfiltered listing (deviation 1); received 2026-11-10. End date of the service restriction is 2038-01-01. Facts describe illegal or inappropriate speech; the category is scams and/or fraud.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "240b76a7-376f-41cb-ab63-70f312c06fad",
    "platform": "Airbnb",
    "url": "https://transparency.dsa.ec.europa.eu/statement/240b76a7-376f-41cb-ab63-70f312c06fad",
    "grades": {
      "Q1": {
        "grade": "full",
        "basis": "States what was alleged beyond the category ('Other violation of provider’s terms and conditions'): 'We updated your minimum stay for your listing to comply with the short-term rental regulations', under 'Airbnb Terms of Service'; facts: 'update your registration information' [explanation, facts].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "full",
        "basis": "Names the feature of the item relied on: 'We updated your minimum stay for your listing to comply with the short-term rental regulations', under 'Airbnb Terms of Service'; facts: 'update your registration information' [explanation, facts].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Airbnb'; automation: 'Partially automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "full",
        "basis": "Says why the item falls under the ground: 'We updated your minimum stay for your listing to comply with the short-term rental regulations', under 'Airbnb Terms of Service'; facts: 'update your registration information' [explanation, facts].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "partial",
        "basis": "Only 'Is the content considered as illegal?: No'.",
        "source": "structured field"
      },
      "Q8": {
        "grade": "full",
        "basis": "Facts: 'If you’d like to go back to hosting short-term stays, update your registration information.' States the condition under which the restriction would be lifted.",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the condition is template wording and therefore generic."
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "reason",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "2c2ee497-59c8-4d67-99ab-d36888049b86",
    "platform": "Videa",
    "url": "https://transparency.dsa.ec.europa.eu/statement/2c2ee497-59c8-4d67-99ab-d36888049b86",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Intellectual property infringements') and the ground; source: 'Notice submitted in accordance with Article 16 DSA'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Videa'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Illegal content' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish (decision ground 'Illegal content').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "cb64bc52-9bc3-47e4-a282-3b22b29ebd11",
    "platform": "e15",
    "url": "https://transparency.dsa.ec.europa.eu/statement/cb64bc52-9bc3-47e4-a282-3b22b29ebd11",
    "grades": {
      "Q1": {
        "grade": "full",
        "basis": "States what was alleged beyond the category ('Other violation of provider’s terms and conditions'): 'Obsah porušující pravidla platformy ..., konkrétně rušící diskuzi zasíláním diskuzních příspěvků mimo její věcný kontext či opakovaných diskuzních příspěvků s totožným textem' (off-topic or repeated identical posts), under a general breach of the terms [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "full",
        "basis": "Names the feature of the item relied on: 'Obsah porušující pravidla platformy ..., konkrétně rušící diskuzi zasíláním diskuzních příspěvků mimo její věcný kontext či opakovaných diskuzních příspěvků s totožným textem' (off-topic or repeated identical posts), under a general breach of the terms [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'e15'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "full",
        "basis": "Says why the item falls under the ground: 'Obsah porušující pravidla platformy ..., konkrétně rušící diskuzi zasíláním diskuzních příspěvků mimo její věcný kontext či opakovaných diskuzních příspěvků s totožným textem' (off-topic or repeated identical posts), under a general breach of the terms [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "reason",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "69f49378-3b56-4af2-b8bc-32f62e50246f",
    "platform": "AutoScout24",
    "url": "https://transparency.dsa.ec.europa.eu/statement/69f49378-3b56-4af2-b8bc-32f62e50246f",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Scams and/or fraud') and the ground; source: 'Other type of notification'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'AutoScout24'; automation: 'Partially automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Illegal content' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Account restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish (decision ground 'Illegal content').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "Decision ground is illegal content, but the legal ground cites only the platform's terms and a guideline.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "2f18d555-78a2-466c-a632-2ff5354c35dd",
    "platform": "Használtautó.hu",
    "url": "https://transparency.dsa.ec.europa.eu/statement/2f18d555-78a2-466c-a632-2ff5354c35dd",
    "grades": {
      "Q1": {
        "grade": "full",
        "basis": "States what was alleged beyond the category ('Other violation of provider’s terms and conditions'): 'Pictures with seals, logos, names, or watermarks of other advertising sites cannot be attached to the ad', under 'Picture is incompatible with terms and conditions' [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "full",
        "basis": "Names the feature of the item relied on: 'Pictures with seals, logos, names, or watermarks of other advertising sites cannot be attached to the ad', under 'Picture is incompatible with terms and conditions' [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Használtautó.hu'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "full",
        "basis": "Says why the item falls under the ground: 'Pictures with seals, logos, names, or watermarks of other advertising sites cannot be attached to the ad', under 'Picture is incompatible with terms and conditions' [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "reason",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "09a6d673-996c-452e-93b0-fee2f832d45e",
    "platform": "Tumblr",
    "url": "https://transparency.dsa.ec.europa.eu/statement/09a6d673-996c-452e-93b0-fee2f832d45e",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Tumblr'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "7c924fc3-43eb-4ae3-b9f3-e008eccd67d2",
    "platform": "HolidayCheck",
    "url": "https://transparency.dsa.ec.europa.eu/statement/7c924fc3-43eb-4ae3-b9f3-e008eccd67d2",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'HolidayCheck'; automation: 'Partially automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it. the Keywords field ('Language requirements') points to one of five listed reasons; the explanation itself lists all five.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "rule only",
    "notes": "Explanation lists five possible reasons; the Keywords field ('Language requirements') points to reason (c), content not written in German, while the content language is given as German.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "7e159356-09d2-4efd-a8a8-30eb0f7c36a3",
    "platform": "Xiaomi Community",
    "url": "https://transparency.dsa.ec.europa.eu/statement/7e159356-09d2-4efd-a8a8-30eb0f7c36a3",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Xiaomi Community'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "partial",
        "basis": "Only 'Is the content considered as illegal?: No'.",
        "source": "structured field"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "Content date (2026-11-03) is later than the time the statement was received (2026-11-02 22:45 UTC); the date fields carry no time zone, and in UTC+8 the receipt time is already 3 November.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "6d3b43f0-011b-4b8b-a4cd-eae26bfdc128",
    "platform": "Reddit",
    "url": "https://transparency.dsa.ec.europa.eu/statement/6d3b43f0-011b-4b8b-a4cd-eae26bfdc128",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Violence') and the ground; source: 'Other type of notification'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Reddit'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction, Account restriction, End date of the account restriction; territorial scope given; end date given.",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "417a6e62-0d00-481e-81f8-1d390b4f8d2c",
    "platform": "Flights",
    "url": "https://transparency.dsa.ec.europa.eu/statement/417a6e62-0d00-481e-81f8-1d390b4f8d2c",
    "grades": {
      "Q1": {
        "grade": "full",
        "basis": "States what was alleged beyond the category ('Consumer information infringements'): 'The quality of provided Google Flights content is below the price accuracy threshold', under 'Flights OTA policy' [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "full",
        "basis": "Names the feature of the item relied on: 'The quality of provided Google Flights content is below the price accuracy threshold', under 'Flights OTA policy' [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Flights'; automation: 'Fully automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "full",
        "basis": "Says why the item falls under the ground: 'The quality of provided Google Flights content is below the price accuracy threshold', under 'Flights OTA policy' [explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "partial",
        "basis": "Only 'Is the content considered as illegal?: No'.",
        "source": "structured field"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "reason",
    "notes": "Facts state that content_date was not known to the deciding team and was copied from application_date so that the statement could be uploaded: the record reports that one of its own fields is not true.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "570300cf-1bb4-42fe-91fa-d5e7f6b1d11b",
    "platform": "Chrome Web Store",
    "url": "https://transparency.dsa.ec.europa.eu/statement/570300cf-1bb4-42fe-91fa-d5e7f6b1d11b",
    "grades": {
      "Q1": {
        "grade": "full",
        "basis": "States what was alleged about this item: 'Requesting but not using the following permission(s): storage, tabs' (in the field 'Reference to contractual ground').",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "full",
        "basis": "Names the material relied on (the permissions the extension requests): 'Requesting but not using the following permission(s): storage, tabs' (in the field 'Reference to contractual ground').",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Chrome Web Store'; automation: 'Fully automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "full",
        "basis": "Says how the permissions rule applied to this item: 'Requesting but not using the following permission(s): storage, tabs' (in the field 'Reference to contractual ground').",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "n/a",
    "notes": "The specific text is in the 'Reference to contractual ground' field. The coding reads all free-text fields (facts, ground reference, explanation), not only facts and explanation.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "0b73e4d7-5140-4d5f-8563-7fac8042b106",
    "platform": "Fortnite",
    "url": "https://transparency.dsa.ec.europa.eu/statement/0b73e4d7-5140-4d5f-8563-7fac8042b106",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Intellectual property infringements') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Fortnite'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "Facts, reference to contractual ground and explanation carry the same sentence about the information considered; no rule is named.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "1a130525-d5ae-4cd4-8722-e1b1545608b7",
    "platform": "Pinterest",
    "url": "https://transparency.dsa.ec.europa.eu/statement/1a130525-d5ae-4cd4-8722-e1b1545608b7",
    "grades": {
      "Q1": {
        "grade": "full",
        "basis": "States what was alleged beyond the category ('Other violation of provider’s terms and conditions'): 'approved with restrictions according to our Merchant or Advertising Guidelines because it contains pre-owned products', under 'Item Level Guidelines' [facts, explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "full",
        "basis": "Names the feature of the item relied on: 'approved with restrictions according to our Merchant or Advertising Guidelines because it contains pre-owned products', under 'Item Level Guidelines' [facts, explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Pinterest'; automation: 'Fully automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "full",
        "basis": "Says why the item falls under the ground: 'approved with restrictions according to our Merchant or Advertising Guidelines because it contains pre-owned products', under 'Item Level Guidelines' [facts, explanation].",
        "source": "text",
        "grade_strict": "partial",
        "basis_strict": "Under the stricter reading the text names a narrower rule as a finding and is generic: it would be equally true of any decision under that narrower rule."
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "reason",
    "notes": "Disposition described in the text as 'approved with restrictions'.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "680be648-7d29-45bc-9ebf-5a01b61a8453",
    "platform": "Cdiscount",
    "url": "https://transparency.dsa.ec.europa.eu/statement/680be648-7d29-45bc-9ebf-5a01b61a8453",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Cdiscount'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it. adds 'Annexe 1-A-1' to the ground, without saying what in the product falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "rule only",
    "notes": "The required facts field contains only the word 'VIDE' (French: 'empty').",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "01b16426-b406-4605-8eae-fea40325b276",
    "platform": "AGODA",
    "url": "https://transparency.dsa.ec.europa.eu/statement/01b16426-b406-4605-8eae-fea40325b276",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Illegal or harmful speech') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'AGODA'; automation: 'Partially automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "partial",
        "basis": "Only 'Is the content considered as illegal?: No'.",
        "source": "structured field"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "7b14524e-01e3-4798-82ed-655b65dd0821",
    "platform": "Standvirtual",
    "url": "https://transparency.dsa.ec.europa.eu/statement/7b14524e-01e3-4798-82ed-655b65dd0821",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Scams and/or fraud') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Standvirtual'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Account restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "Explanation says the account was 'suspended'; the restriction is termination. Facts mention 'the violation report'; the information source is own voluntary initiative.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "2cd4afd1-b3ad-47a1-a073-5ab363079015",
    "platform": "Wallapop",
    "url": "https://transparency.dsa.ec.europa.eu/statement/2cd4afd1-b3ad-47a1-a073-5ab363079015",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Wallapop'; automation: 'Fully automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it. names the Search/Buy Policy under 'section 3 of our terms of service', without saying what in the item broke it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "rule only",
    "notes": "Explanation: 'The content or user has violated...' without saying which.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0",
    "platform": "TheFork",
    "url": "https://transparency.dsa.ec.europa.eu/statement/3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'TheFork'; automation: 'Fully automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "6d1aba4d-37cc-4690-a350-d7cc03696764",
    "platform": "Docplanner Italy Srl",
    "url": "https://transparency.dsa.ec.europa.eu/statement/6d1aba4d-37cc-4690-a350-d7cc03696764",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Other violation of provider’s terms and conditions') and the ground; source: 'Own voluntary initiative'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Docplanner Italy Srl'; automation: 'Partially automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "Taken from the platform's unfiltered listing (deviation 1); received 2026-11-13. Text says 'rejected/removed' without saying which.",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "fd874768-3a30-46c2-ab0b-255522a44a8e",
    "platform": "Twitch",
    "url": "https://transparency.dsa.ec.europa.eu/statement/fd874768-3a30-46c2-ab0b-255522a44a8e",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Scams and/or fraud') and the ground; source: 'Other type of notification'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Twitch'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Content incompatible with terms and conditions' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Service restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish ('Is the content considered as illegal?: N/A').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  },
  {
    "uuid": "4916c65f-c8fa-4501-9c24-a67304d163f1",
    "platform": "Infojobs.net",
    "url": "https://transparency.dsa.ec.europa.eu/statement/4916c65f-c8fa-4501-9c24-a67304d163f1",
    "grades": {
      "Q1": {
        "grade": "partial",
        "basis": "Allegation given only as the category ('Illegal or harmful speech') and the ground; source: 'Notice submitted in accordance with Article 16 DSA'.",
        "source": "text"
      },
      "Q2": {
        "grade": "none",
        "basis": "Nothing states doubt, disagreement or an open question.",
        "source": "text"
      },
      "Q3": {
        "grade": "partial",
        "basis": "Only the information source, the automated-detection flag, and facts text that is generic or empty.",
        "source": "text"
      },
      "Q4": {
        "grade": "full",
        "basis": "Platform 'Infojobs.net'; automation: 'Not automated'.",
        "source": "structured field"
      },
      "Q5": {
        "grade": "partial",
        "basis": "Ground 'Illegal content' given; the text does not say why the item falls under it.",
        "source": "text"
      },
      "Q6": {
        "grade": "full",
        "basis": "Restriction: Visibility restriction; territorial scope given; end date blank (indefinite).",
        "source": "structured field"
      },
      "Q7": {
        "grade": "none",
        "basis": "No statement of what the decision does not establish (decision ground 'Illegal content').",
        "source": "text"
      },
      "Q8": {
        "grade": "none",
        "basis": "No condition on which the restriction depends or under which it would be lifted.",
        "source": "text"
      },
      "Q9": {
        "grade": "none",
        "basis": "Nothing on whether or how the decision can be repeated or checked; no specific tool, model or rule version named.",
        "source": "text"
      },
      "Q10": {
        "grade": "none",
        "basis": "No route for challenge and no statement that the decision can be challenged.",
        "source": "text"
      }
    },
    "q5_narrower": "no",
    "notes": "",
    "coder": "first coding with a language-model assistant, 16 Nov 2026; revised after an independent review the same day (see PROTOCOL.md)",
    "review": "checked by the author on 2026-11-17; no grade changed",
    "review_changes": []
  }
]


==> anc/statements/extract_statements.py <==
"""Extract the labelled fields of statement-of-reasons pages verbatim.

Usage:
    python3 -I extract_statements.py <raw-dir> <sample-log.json> <out.json>

Reads <raw-dir>/<uuid>.html as saved by sample_statements.py and writes one
object per statement: {uuid, url, platform_id, listing, fields: {label: value}}.
Values are the page text with HTML tags removed and white space collapsed.
"""
from __future__ import annotations

import html
import json
import re
import sys
from pathlib import Path

ROW = re.compile(
    r'<div class="ecl-col-4">\s*<div class="[^"]*ecl-u-type-bold[^"]*">\s*(?P<label>.*?)\s*</div>\s*</div>\s*'
    r'<div class="ecl-col-8">\s*<div class="[^"]*">(?P<value>.*?)</div>\s*</div>\s*</div>',
    re.S,
)


def clean(fragment: str) -> str:
    text = re.sub(r"<br\s*/?>", "\n", fragment)
    text = re.sub(r"</(li|p|div)>", "\n", text)
    text = re.sub(r"<[^>]+>", " ", text)
    text = html.unescape(text)
    lines = [re.sub(r"[ \t\r\f\v]+", " ", ln).strip() for ln in text.split("\n")]
    return "\n".join(ln for ln in lines if ln)


def extract(page: str) -> dict:
    fields = {}
    for m in ROW.finditer(page):
        label = clean(m.group("label"))
        value = clean(m.group("value"))
        if label in fields:
            label = f"{label} (2)"
        fields[label] = value
    return fields


def main(raw_dir: str, log_path: str, out_path: str) -> None:
    log = json.loads(Path(log_path).read_text(encoding="utf-8"))
    out = []
    for item in log["sample"]:
        page = Path(raw_dir, f"{item['uuid']}.html").read_text(encoding="utf-8")
        fields = extract(page)
        assert fields, f"no fields parsed for {item['uuid']}"
        out.append({"uuid": item["uuid"], "url": item["url"], "platform_id": item["platform_id"],
                    "listing": item["listing"], "fields": fields})
    Path(out_path).write_text(json.dumps(out, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    print(f"extracted {len(out)} statements; field counts: {sorted({len(o['fields']) for o in out})}")


if __name__ == "__main__":
    if len(sys.argv) == 2:  # single page, for inspection
        print(json.dumps(extract(Path(sys.argv[1]).read_text(encoding="utf-8")), indent=2, ensure_ascii=False))
    else:
        main(*sys.argv[1:4])


==> anc/statements/extracted.json <==
[
  {
    "uuid": "0685273c-1b40-4c95-b2ce-68f7f6c15057",
    "url": "https://transparency.dsa.ec.europa.eu/statement/0685273c-1b40-4c95-b2ce-68f7f6c15057",
    "platform_id": 249,
    "listing": "day",
    "fields": {
      "Platform name": "Zboží.cz",
      "Received": "2026-11-02 05:27:50 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "We have taken action on content that violates the Terms and Conditions.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Fulfilment of the characteristics of a breach of the Terms and Conditions.",
      "Explanation of why the content is considered as incompatible on that ground": "Content violating the platform rules set by the Operator.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "Czechia",
      "Content type": "Image",
      "When the content was posted or uploaded": "2026-11-01",
      "Category": "Other violation of provider’s terms and conditions",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "847e11b3-be9f-4aba-a5dc-9b0144e4022b",
    "url": "https://transparency.dsa.ec.europa.eu/statement/847e11b3-be9f-4aba-a5dc-9b0144e4022b",
    "platform_id": 240,
    "listing": "day",
    "fields": {
      "Platform name": "Takeaway.com Central Core B.V.",
      "Received": "2026-11-02 20:48:29 UTC",
      "Visibility restriction": "Disabling access to content",
      "Type of account": "Business",
      "Facts and circumstances relied on in taking the decision": "Content was rejected by the platform's moderation system for the following reason: Image - Photo Quality Issue",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Violation of Menu Photography Terms and Conditions, Section 1: Just Eat may, at its sole discretion reject a Photograph.",
      "Explanation of why the content is considered as incompatible on that ground": "The submitted content was determined to be incompatible with the platform's content policy",
      "Is the content considered as illegal?": "No",
      "Territorial scope of the decision": "Germany",
      "Content type": "Image",
      "When the content was posted or uploaded": "2026-11-02",
      "The language of the content": "German",
      "Category": "Other violation of provider’s terms and conditions",
      "Keywords": "Not captured by any other keyword",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Fully automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "45c625ad-fd01-46d1-a431-8fb2ea454b73",
    "url": "https://transparency.dsa.ec.europa.eu/statement/45c625ad-fd01-46d1-a431-8fb2ea454b73",
    "platform_id": 130,
    "listing": "day",
    "fields": {
      "Platform name": "Microsoft Teams personal",
      "Received": "2026-11-02 18:23:49 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "We reviewed your concern. We have determined that it was a violation of our terms. Appropriate actions have been taken with the individual responsible for the violation.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Type 2 - Non-consensual Intimate Imagery",
      "Explanation of why the content is considered as incompatible on that ground": "Type 2 - Non-consensual Intimate Imagery",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "Spain",
      "Content type": "Image",
      "When the content was posted or uploaded": "2026-11-02",
      "Category": "Cyber violence",
      "Information source": "Notice submitted in accordance with Article 16 DSA",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-01"
    }
  },
  {
    "uuid": "1c69e8f5-d592-433f-9c9a-ed62c5961646",
    "url": "https://transparency.dsa.ec.europa.eu/statement/1c69e8f5-d592-433f-9c9a-ed62c5961646",
    "platform_id": 366,
    "listing": "fallback-unfiltered",
    "fields": {
      "Platform name": "DHGate",
      "Received": "2026-11-10 04:07:21 UTC",
      "Service restriction": "Partial suspension of the provision of the service",
      "End date of the service restriction decision": "2038-01-01",
      "Facts and circumstances relied on in taking the decision": "Publishing or posting illegal or inappropriate speech or content",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Content compliance management",
      "Explanation of why the content is considered as incompatible on that ground": "The user is suspected of posting prohibited content, and service functions have been suspended.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Union",
      "Content type": "Image, Text, Video",
      "When the content was posted or uploaded": "2026-11-03",
      "Category": "Scams and/or fraud",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Partially automated",
      "Application date of the decision": "2026-11-03"
    }
  },
  {
    "uuid": "240b76a7-376f-41cb-ab63-70f312c06fad",
    "url": "https://transparency.dsa.ec.europa.eu/statement/240b76a7-376f-41cb-ab63-70f312c06fad",
    "platform_id": 209,
    "listing": "day",
    "fields": {
      "Platform name": "Airbnb",
      "Received": "2026-11-02 22:16:26 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "We updated your minimum stay to to comply with short-term rental regulations. If you’d like to go back to hosting short-term stays, update your registration information. We consider various sources of information when evaluating if content violates local rules and regulations, including the use of automated processes. These sources include the content itself, account info, reports submitted by others (where applicable), and user activities.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Airbnb Terms of Service",
      "Explanation of why the content is considered as incompatible on that ground": "We updated your minimum stay for your listing to comply with the short-term rental regulations.",
      "Is the content considered as illegal?": "No",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Text",
      "When the content was posted or uploaded": "2026-11-02",
      "Category": "Other violation of provider’s terms and conditions",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Partially automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "2c2ee497-59c8-4d67-99ab-d36888049b86",
    "url": "https://transparency.dsa.ec.europa.eu/statement/2c2ee497-59c8-4d67-99ab-d36888049b86",
    "platform_id": 223,
    "listing": "day",
    "fields": {
      "Platform name": "Videa",
      "Received": "2026-11-02 15:46:17 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "Service Provider received a notification under Article 16 of the Regulation (EU) 2022/2065 OF THE EUROPEAN PARLIAMENT AND OF THE COUNCIL on the single market for digital services and amending Directive 2000/31/EC (DSA Regulation), which the Service Provider examined, took into account the Service Provider's General Terms and Conditions of Use, the applicable legal references and found the infringement of legislation on intellectual property. Service Provider has restricted the visibility of the content pursuant to Act CVIII. of 2001 on certain aspects of electronic commerce services and information society services.",
      "Decision ground": "Illegal content",
      "Legal ground relied on": "Copyright Act LXXVI. of 1999, and Trademark Act XI. of 1997, and Clauses (37) (ii) (65) (67) of the Service Provider's General Terms of Use.",
      "Explanation of why the content is considered to be illegal on that ground": "The Content falls under the category of intellectual property infringement, subject to Copyright Act LXXVI. of 1999, and Trademark Act XI. of 1997, and Clauses (37) (ii) (65) (67) of the Service Provider's General Terms of Use.",
      "Territorial scope of the decision": "Hungary",
      "Content type": "Video",
      "When the content was posted or uploaded": "2026-10-15",
      "Category": "Intellectual property infringements",
      "Information source": "Notice submitted in accordance with Article 16 DSA",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "cb64bc52-9bc3-47e4-a282-3b22b29ebd11",
    "url": "https://transparency.dsa.ec.europa.eu/statement/cb64bc52-9bc3-47e4-a282-3b22b29ebd11",
    "platform_id": 175,
    "listing": "day",
    "fields": {
      "Platform name": "e15",
      "Received": "2026-11-02 21:15:08 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "Vlastní aktivitou jsme zasáhli u obsahu porušujícího Podmínky pro užívání služby informační společnosti",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Naplnění znaků porušení Podmínek pro užívání služby informační společnosti",
      "Explanation of why the content is considered as incompatible on that ground": "Obsah porušující pravidla platformy stanovená Provozovatelem, konkrétně rušící diskuzi zasíláním diskuzních příspěvků mimo její věcný kontext či opakovaných diskuzních příspěvků s totožným textem.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Text",
      "When the content was posted or uploaded": "2024-10-11",
      "Category": "Other violation of provider’s terms and conditions",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "69f49378-3b56-4af2-b8bc-32f62e50246f",
    "url": "https://transparency.dsa.ec.europa.eu/statement/69f49378-3b56-4af2-b8bc-32f62e50246f",
    "platform_id": 199,
    "listing": "day",
    "fields": {
      "Platform name": "AutoScout24",
      "Received": "2026-11-02 23:55:06 UTC",
      "Account restriction": "Termination of the account",
      "Type of account": "Private",
      "Facts and circumstances relied on in taking the decision": "The account was created with the intent to defraud car buyers.",
      "Decision ground": "Illegal content",
      "Legal ground relied on": "Violation of paragraph 5 and 6 of the AutoScout24 Consumer Terms and Conditions and the AutoScout24 guideline for the design of car advertisements.",
      "Explanation of why the content is considered to be illegal on that ground": "The content was uploaded with the intent to defraud car buyers. Engaging in misleading/fraudulent behaviour is not accepted on the AutoScout24 platform.",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Image, Text",
      "When the content was posted or uploaded": "2026-11-02",
      "The language of the content": "English",
      "Category": "Scams and/or fraud",
      "Information source": "Other type of notification",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Partially automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "2f18d555-78a2-466c-a632-2ff5354c35dd",
    "url": "https://transparency.dsa.ec.europa.eu/statement/2f18d555-78a2-466c-a632-2ff5354c35dd",
    "platform_id": 107,
    "listing": "day",
    "fields": {
      "Platform name": "Használtautó.hu",
      "Received": "2026-11-02 22:10:02 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "During the moderation process, we consider several types of information to decide whether the content or activity complies with the current legislation and our Terms and Conditions. Such information is the content of the ad, the advertiser's merchant quality, advertising history, and the content of complaints and reports received through the notification-action mechanism and other channels.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Picture is incompatible with terms and conditions",
      "Explanation of why the content is considered as incompatible on that ground": "Pictures with seals, logos, names, or watermarks of other advertising sites cannot be attached to the ad.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "Hungary",
      "Content type": "Image",
      "When the content was posted or uploaded": "2026-10-08",
      "Category": "Other violation of provider’s terms and conditions",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "09a6d673-996c-452e-93b0-fee2f832d45e",
    "url": "https://transparency.dsa.ec.europa.eu/statement/09a6d673-996c-452e-93b0-fee2f832d45e",
    "platform_id": 359,
    "listing": "day",
    "fields": {
      "Platform name": "Tumblr",
      "Received": "2026-11-02 23:59:39 UTC",
      "Visibility restriction": "Disabling access to content",
      "Type of account": "Private",
      "Facts and circumstances relied on in taking the decision": "We identified this violation through our own initiative.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Sexually Explicit Material",
      "Explanation of why the content is considered as incompatible on that ground": "Visual depictions of sexually explicit acts (or content with an overt focus on genitalia) are not allowed on Tumblr. That includes pictures, videos, GIFs, drawings, CGI, or anything similar. Historically significant art that you may find in a mainstream museum and which depicts sex acts—such as from India’s Śuṅga Empire—are now allowed on Tumblr with proper labeling.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Image",
      "When the content was posted or uploaded": "2026-11-02",
      "Category": "Other violation of provider’s terms and conditions",
      "Keywords": "Adult sexual material",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "7c924fc3-43eb-4ae3-b9f3-e008eccd67d2",
    "url": "https://transparency.dsa.ec.europa.eu/statement/7c924fc3-43eb-4ae3-b9f3-e008eccd67d2",
    "platform_id": 282,
    "listing": "day",
    "fields": {
      "Platform name": "HolidayCheck",
      "Received": "2026-11-02 20:13:25 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "Content has been removed due to a violation of the HolidayCheck Terms of Use",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Allgemeine Nutzungsbedingungen für die Websites und Apps der HolidayCheck AG und zusätzliche Besondere Nutzungsbedingungen für das Einstellen von Nutzerinhalten sowie für registrierte Nutzer - \"B.Besondere Nutzungsbedingungen für das Einstellen von Nutzerinhalten\"",
      "Explanation of why the content is considered as incompatible on that ground": "Content is removed if it is found to be in violation of our Terms of Use. The reasons for removal may include, but are not limited to, the following: (a) The presence of illegal content (including hate speech, false statements, or material infringing upon the rights of third parties); (b)the service reviewed was not actually used; (c) the content is written in a language other than German; (d) the existence of a conflict of interest; (d) the content was paid for or otherwise financially or materially compensated",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Text",
      "When the content was posted or uploaded": "2026-11-02",
      "The language of the content": "German",
      "Category": "Other violation of provider’s terms and conditions",
      "Keywords": "Language requirements",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Partially automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "7e159356-09d2-4efd-a8a8-30eb0f7c36a3",
    "url": "https://transparency.dsa.ec.europa.eu/statement/7e159356-09d2-4efd-a8a8-30eb0f7c36a3",
    "platform_id": 398,
    "listing": "day",
    "fields": {
      "Platform name": "Xiaomi Community",
      "Received": "2026-11-02 22:45:09 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "Content was identified as violating community terms of service",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Community Terms of Service",
      "Explanation of why the content is considered as incompatible on that ground": "Content violates community terms of service",
      "Is the content considered as illegal?": "No",
      "Territorial scope of the decision": "Spain",
      "Content type": "Text",
      "When the content was posted or uploaded": "2026-11-03",
      "Category": "Other violation of provider’s terms and conditions",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-03"
    }
  },
  {
    "uuid": "6d3b43f0-011b-4b8b-a4cd-eae26bfdc128",
    "url": "https://transparency.dsa.ec.europa.eu/statement/6d3b43f0-011b-4b8b-a4cd-eae26bfdc128",
    "platform_id": 58,
    "listing": "day",
    "fields": {
      "Platform name": "Reddit",
      "Received": "2026-11-02 23:54:05 UTC",
      "Visibility restriction": "Removal of content",
      "Account restriction": "Suspension of the account",
      "End date of the account restriction": "2026-11-08",
      "Facts and circumstances relied on in taking the decision": "Someone on the platform reported the following",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Rule 1: Violence",
      "Explanation of why the content is considered as incompatible on that ground": "After reviewing, we found that you broke [Rule 1](https://www.redditinc.com/policies/reddit-rules) because you [threatened or encouraged violence or physical harm](https://support.reddithelp.com/hc/en-us/articles/360043513151).\nReddit is a place for creating community and belonging, not for threatening or encouraging violence. We don’t tolerate any behavior that threatens, encourages, glorifies, incites, or calls for violence or physical harm against an individual, groups of people, places, or animals. Any communities or people that threaten or encourage violence towards an individual, group, place, or animal will be banned.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "Austria, Belgium, Bulgaria, Croatia, Cyprus, Czechia, Denmark, Estonia, Finland, France, Germany, Greece, Hungary, Iceland, Ireland, Italy, Latvia, Lithuania, Luxembourg, Malta, Netherlands, Norway, Poland, Portugal, Romania, Slovakia, Slovenia, Spain, Sweden",
      "Content type": "Text",
      "When the content was posted or uploaded": "2026-10-29",
      "Category": "Violence",
      "Keywords": "Not captured by any other keyword",
      "Information source": "Other type of notification",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-01"
    }
  },
  {
    "uuid": "417a6e62-0d00-481e-81f8-1d390b4f8d2c",
    "url": "https://transparency.dsa.ec.europa.eu/statement/417a6e62-0d00-481e-81f8-1d390b4f8d2c",
    "platform_id": 41,
    "listing": "day",
    "fields": {
      "Platform name": "Flights",
      "Received": "2026-11-02 16:26:45 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "When reviewing content to determine whether it violates our policies, we take various information into consideration when making a decision, including ingested content (such as prices), partner landing pages, prices and other information found on the partner web site, account information (including past history of policy violations), and own-initiative reviews. Detection and validation may be done with a combination of automated tools and manual processes. Information on content_date was not available to the team that took this action. In order to ensure this SOR entry could be uploaded into the database with all required data fields, we have duplicated the information from application_date for content_date. We are evaluating our systems to determine if improvements can be made.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Flights OTA policy",
      "Explanation of why the content is considered as incompatible on that ground": "The quality of provided Google Flights content is below the price accuracy threshold.",
      "Is the content considered as illegal?": "No",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Product",
      "When the content was posted or uploaded": "2026-11-01",
      "Category": "Consumer information infringements",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Fully automated",
      "Application date of the decision": "2026-11-01"
    }
  },
  {
    "uuid": "570300cf-1bb4-42fe-91fa-d5e7f6b1d11b",
    "url": "https://transparency.dsa.ec.europa.eu/statement/570300cf-1bb4-42fe-91fa-d5e7f6b1d11b",
    "platform_id": 47,
    "listing": "day",
    "fields": {
      "Platform name": "Chrome Web Store",
      "Received": "2026-11-02 22:34:10 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "When reviewing content or accounts to determine whether they are illegal or violate our policies, we take various information into consideration when making a decision, including extension metadata (e.g., extension title, description), in-extension experience, account information (e.g., past history of policy violations), and other information provided through reporting mechanisms (where applicable) and own-initiative reviews.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Requesting but not using the following permission(s):\n- storage\n- tabs",
      "Explanation of why the content is considered as incompatible on that ground": "Relevant section of the program policy:\n- Request access to the narrowest permissions necessary to implement\nyour Product's features or services. Don't attempt to \"future proof\" your\nProduct by requesting a permission that might benefit services or features\nthat have not yet been implemented. (learn more)\n<https://developer.chrome.com/docs/webstore/program-policies/permissions/>",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "App",
      "When the content was posted or uploaded": "2026-11-02",
      "The language of the content": "English",
      "Category": "Data protection and privacy violations",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Fully automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "0b73e4d7-5140-4d5f-8563-7fac8042b106",
    "url": "https://transparency.dsa.ec.europa.eu/statement/0b73e4d7-5140-4d5f-8563-7fac8042b106",
    "platform_id": 289,
    "listing": "day",
    "fields": {
      "Platform name": "Fortnite",
      "Received": "2026-11-02 23:56:02 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "We consider information provided by users and third parties, information obtained using our content moderation tools and reviews, and user history when making a decision.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "We consider information provided by users and third parties, information obtained using our content moderation tools and reviews, and user history when making a decision.",
      "Explanation of why the content is considered as incompatible on that ground": "We consider information provided by users and third parties, information obtained using our content moderation tools and reviews, and user history when making a decision.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Image",
      "When the content was posted or uploaded": "2026-11-01",
      "Category": "Intellectual property infringements",
      "Keywords": "Copyright infringements",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "1a130525-d5ae-4cd4-8722-e1b1545608b7",
    "url": "https://transparency.dsa.ec.europa.eu/statement/1a130525-d5ae-4cd4-8722-e1b1545608b7",
    "platform_id": 31,
    "listing": "day",
    "fields": {
      "Platform name": "Pinterest",
      "Received": "2026-11-02 23:59:59 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "We identified this violation through our own investigation. This catalog product item was approved with restrictions according to our Merchant or Advertising Guidelines because it contains pre-owned products.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Item Level Guidelines",
      "Explanation of why the content is considered as incompatible on that ground": "This catalog product item was approved with restrictions according to our Merchant or Advertising Guidelines because it contains pre-owned products.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Other",
      "Content type other": "Pin",
      "When the content was posted or uploaded": "2026-11-02",
      "Category": "Other violation of provider’s terms and conditions",
      "Keywords": "Goods/services not permitted to be offered on the platform",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Fully automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "680be648-7d29-45bc-9ebf-5a01b61a8453",
    "url": "https://transparency.dsa.ec.europa.eu/statement/680be648-7d29-45bc-9ebf-5a01b61a8453",
    "platform_id": 108,
    "listing": "day",
    "fields": {
      "Platform name": "Cdiscount",
      "Received": "2026-11-02 16:54:16 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "VIDE",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Le produit est susceptible de faire l'objet de restrictions au plan législatif ou règlementaire",
      "Explanation of why the content is considered as incompatible on that ground": "Le produit est susceptible de faire l'objet de restrictions au plan législatif ou règlementaire Annexe 1-A-1",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Product",
      "When the content was posted or uploaded": "2026-11-02",
      "Category": "Other violation of provider’s terms and conditions",
      "Keywords": "Goods/services not permitted to be offered on the platform",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "01b16426-b406-4605-8eae-fea40325b276",
    "url": "https://transparency.dsa.ec.europa.eu/statement/01b16426-b406-4605-8eae-fea40325b276",
    "platform_id": 182,
    "listing": "day",
    "fields": {
      "Platform name": "AGODA",
      "Received": "2026-11-02 09:11:26 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "Based on our review of the content, we discovered content is containing hate, discrimination and harassment",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Violation in section Content Guideline in Digital Services Act (EU)",
      "Explanation of why the content is considered as incompatible on that ground": "Content contains discriminatory language or hate speech",
      "Is the content considered as illegal?": "No",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Text",
      "When the content was posted or uploaded": "2026-11-01",
      "Category": "Illegal or harmful speech",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Partially automated",
      "Application date of the decision": "2026-11-01"
    }
  },
  {
    "uuid": "7b14524e-01e3-4798-82ed-655b65dd0821",
    "url": "https://transparency.dsa.ec.europa.eu/statement/7b14524e-01e3-4798-82ed-655b65dd0821",
    "platform_id": 51,
    "listing": "day",
    "fields": {
      "Platform name": "Standvirtual",
      "Received": "2026-11-02 23:53:07 UTC",
      "Account restriction": "Termination of the account",
      "Facts and circumstances relied on in taking the decision": "We made this decision after examining the violation report and reviewing the user's activity data.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Terms and Conditions (Section: Rules of Responsibility and Section: Contract Duration and Termination)",
      "Explanation of why the content is considered as incompatible on that ground": "The Account was suspended due to violation of the Terms and Conditions.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "Portugal",
      "Content type": "Other",
      "Content type other": "Account",
      "When the content was posted or uploaded": "2026-10-31",
      "Category": "Scams and/or fraud",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "2cd4afd1-b3ad-47a1-a073-5ab363079015",
    "url": "https://transparency.dsa.ec.europa.eu/statement/2cd4afd1-b3ad-47a1-a073-5ab363079015",
    "platform_id": 54,
    "listing": "day",
    "fields": {
      "Platform name": "Wallapop",
      "Received": "2026-11-02 23:59:59 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "When reviewing content or accounts to determine whether they are illegal or violate our policies, we take various information into consideration when making a decision, including reports of the content or users, user's past history of policy violations or terms, human moderation efforts, fraud detection tools or our own investigative efforts.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "This was a violation of section 3 of our terms of service.",
      "Explanation of why the content is considered as incompatible on that ground": "The content or user has violated our Search/Buy Policy (https://about.wallapop.com/en/search-buy-policy/)",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Union",
      "Content type": "Product",
      "When the content was posted or uploaded": "2026-11-02",
      "Category": "Other violation of provider’s terms and conditions",
      "Keywords": "Goods/services not permitted to be offered on the platform",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Fully automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0",
    "url": "https://transparency.dsa.ec.europa.eu/statement/3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0",
    "platform_id": 191,
    "listing": "day",
    "fields": {
      "Platform name": "TheFork",
      "Received": "2026-11-02 05:02:11 UTC",
      "Visibility restriction": "Removal of content",
      "Facts and circumstances relied on in taking the decision": "When reviewing content to determine whether it is illegal or incompatible with our Terms of Use and should be restricted, we take various factors into consideration, such as: the attributes of the content itself (i.e. the review, reply and/or photo), information provided via our notice mechanisms submitted under Article 16 of the DSA (which allow our community to report inappropriate, harmful and/or fraudulent content to us) and/or information obtained as a result of our own-initiative investigations.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Violation of Article 11 of the User Content Moderation Guidelines",
      "Explanation of why the content is considered as incompatible on that ground": "The content was found to violate Article 11 of our User Content Moderation Guidelines, which outlines the requirements and quality guidelines for photos.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Image",
      "When the content was posted or uploaded": "2026-11-01",
      "Category": "Other violation of provider’s terms and conditions",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Fully automated",
      "Application date of the decision": "2026-11-01"
    }
  },
  {
    "uuid": "6d1aba4d-37cc-4690-a350-d7cc03696764",
    "url": "https://transparency.dsa.ec.europa.eu/statement/6d1aba4d-37cc-4690-a350-d7cc03696764",
    "platform_id": 357,
    "listing": "fallback-unfiltered",
    "fields": {
      "Platform name": "Docplanner Italy Srl",
      "Received": "2026-11-13 11:54:16 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "When assessing this review/content, we considered the submitted text and its context in our system, including whether it reflects a genuine experience and complies with our Terms & Conditions. We also reviewed available signals such as relevance to the profile, inappropriate language or personal data, and any reports or prior patterns. Based on this assessment, the content was rejected/removed as incompatible with our Terms & Conditions.",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "The decision was taken pursuant to own-initiative investigations due to violation of terms of service.",
      "Explanation of why the content is considered as incompatible on that ground": "This content was rejected/removed because it is incompatible with our Terms & Conditions applicable to reviews published in our service (https://recensioni.miodottore.it/). Reviews must relate to the author's genuine experience with the Professional or Medical Center and should be relevant, factual, and respectful. Content may not include promotional or marketing messages, unrelated information, or attempts to manipulate ratings or visibility. We also do not allow content that contains offensive language, personal attacks, accusations presented as facts without a reliable basis, or information that violates privacy or professional boundaries.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "Italy",
      "Content type": "Text",
      "When the content was posted or uploaded": "2026-11-11",
      "Category": "Other violation of provider’s terms and conditions",
      "Information source": "Own voluntary initiative",
      "Was the content detected/identified using automated means?": "Yes",
      "Was the decision taken using other automated means?": "Partially automated",
      "Application date of the decision": "2026-11-13"
    }
  },
  {
    "uuid": "fd874768-3a30-46c2-ab0b-255522a44a8e",
    "url": "https://transparency.dsa.ec.europa.eu/statement/fd874768-3a30-46c2-ab0b-255522a44a8e",
    "platform_id": 164,
    "listing": "day",
    "fields": {
      "Platform name": "Twitch",
      "Received": "2026-11-02 23:59:59 UTC",
      "Service restriction": "Partial suspension of the provision of the service",
      "Facts and circumstances relied on in taking the decision": "Based on a review of this activity or content, it was determined that a violation of Twitch's Terms of Service and/or Community Guidelines occurred",
      "Decision ground": "Content incompatible with terms and conditions",
      "Reference to contractual ground": "Read the Spam, Scams, and Other Malicious Conduct section of Twitch’s Community Guidelines, and the Prohibited Conduct section of our Terms of Service to learn more.",
      "Explanation of why the content is considered as incompatible on that ground": "The violation reason included actively engaging in fraudulent activity, which is prohibited on Twitch.",
      "Is the content considered as illegal?": "N/A",
      "Territorial scope of the decision": "European Economic Area",
      "Content type": "Other",
      "Content type other": "User Account",
      "When the content was posted or uploaded": "2026-11-02",
      "Category": "Scams and/or fraud",
      "Information source": "Other type of notification",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  },
  {
    "uuid": "4916c65f-c8fa-4501-9c24-a67304d163f1",
    "url": "https://transparency.dsa.ec.europa.eu/statement/4916c65f-c8fa-4501-9c24-a67304d163f1",
    "platform_id": 206,
    "listing": "day",
    "fields": {
      "Platform name": "Infojobs.net",
      "Received": "2026-11-02 16:13:25 UTC",
      "Visibility restriction": "Disabling access to content",
      "Facts and circumstances relied on in taking the decision": "The job offer contains illegal content.",
      "Decision ground": "Illegal content",
      "Legal ground relied on": "Law 15/2022, of July 12, comprehensive for equal treatment and non-discrimination. Article 2. Article 14 of the 1978 Constitution",
      "Explanation of why the content is considered to be illegal on that ground": "Discrimination",
      "Territorial scope of the decision": "Spain",
      "Content type": "Text",
      "When the content was posted or uploaded": "2026-10-20",
      "Category": "Illegal or harmful speech",
      "Information source": "Notice submitted in accordance with Article 16 DSA",
      "Was the content detected/identified using automated means?": "No",
      "Was the decision taken using other automated means?": "Not automated",
      "Application date of the decision": "2026-11-02"
    }
  }
]


==> anc/statements/sample-log.json <==
{
  "day": "02-11-2026",
  "seed": 20261116,
  "n_platforms_in_list": 396,
  "tried": [
    {
      "platform_id": 380,
      "platform": "DATEV Community",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 213,
      "platform": "Samsung Galaxy App Store",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 249,
      "platform": "Zboží.cz",
      "listing": "day",
      "count": 308,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/0685273c-1b40-4c95-b2ce-68f7f6c15057"
    },
    {
      "platform_id": 240,
      "platform": "Takeaway.com Central Core B.V.",
      "listing": "day",
      "count": 2622,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/847e11b3-be9f-4aba-a5dc-9b0144e4022b"
    },
    {
      "platform_id": 130,
      "platform": "Microsoft Teams personal",
      "listing": "day",
      "count": 186,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/45c625ad-fd01-46d1-a431-8fb2ea454b73"
    },
    {
      "platform_id": 366,
      "platform": "DHGate",
      "listing": "fallback-unfiltered",
      "count": 53621,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/1c69e8f5-d592-433f-9c9a-ed62c5961646"
    },
    {
      "platform_id": 405,
      "platform": "Interhome",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 209,
      "platform": "Airbnb",
      "listing": "day",
      "count": 767,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/240b76a7-376f-41cb-ab63-70f312c06fad"
    },
    {
      "platform_id": 223,
      "platform": "Videa",
      "listing": "day",
      "count": 124,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/2c2ee497-59c8-4d67-99ab-d36888049b86"
    },
    {
      "platform_id": 345,
      "platform": "hokify",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 175,
      "platform": "e15",
      "listing": "day",
      "count": 3,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/cb64bc52-9bc3-47e4-a282-3b22b29ebd11"
    },
    {
      "platform_id": 381,
      "platform": "immmo.at",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 342,
      "platform": "AD Shop",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 169,
      "platform": "SE LOGER",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 337,
      "platform": "Autowereld",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 199,
      "platform": "AutoScout24",
      "listing": "day",
      "count": 218,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/69f49378-3b56-4af2-b8bc-32f62e50246f"
    },
    {
      "platform_id": 184,
      "platform": "Streamate.com",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 280,
      "platform": "bazar.at",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 141,
      "platform": "Adobe Photoshop Express",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 378,
      "platform": "jobkrone.at",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 185,
      "platform": "Microsoft Ireland Operations Limited",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 107,
      "platform": "Használtautó.hu",
      "listing": "day",
      "count": 152,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/2f18d555-78a2-466c-a632-2ff5354c35dd"
    },
    {
      "platform_id": 359,
      "platform": "Tumblr",
      "listing": "day",
      "count": 2552,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/09a6d673-996c-452e-93b0-fee2f832d45e"
    },
    {
      "platform_id": 282,
      "platform": "HolidayCheck",
      "listing": "day",
      "count": 177,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/7c924fc3-43eb-4ae3-b9f3-e008eccd67d2"
    },
    {
      "platform_id": 398,
      "platform": "Xiaomi Community",
      "listing": "day",
      "count": 20,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/7e159356-09d2-4efd-a8a8-30eb0f7c36a3"
    },
    {
      "platform_id": 179,
      "platform": "www.rentalia.com",
      "listing": "fallback-unfiltered",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 58,
      "platform": "Reddit",
      "listing": "day",
      "count": 1330,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/6d3b43f0-011b-4b8b-a4cd-eae26bfdc128"
    },
    {
      "platform_id": 68,
      "platform": "EMAG.HU",
      "listing": "day",
      "count": 52477,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/2201eda1-57e8-4a0d-b601-9cc672d31d46",
      "statement_page": "unavailable (HTTP 500 three times)"
    },
    {
      "platform_id": 41,
      "platform": "Flights",
      "listing": "day",
      "count": 1,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/417a6e62-0d00-481e-81f8-1d390b4f8d2c"
    },
    {
      "platform_id": 174,
      "platform": "AutoRevue",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 47,
      "platform": "Chrome Web Store",
      "listing": "day",
      "count": 631,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/570300cf-1bb4-42fe-91fa-d5e7f6b1d11b"
    },
    {
      "platform_id": 289,
      "platform": "Fortnite",
      "listing": "day",
      "count": 2043,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/0b73e4d7-5140-4d5f-8563-7fac8042b106"
    },
    {
      "platform_id": 31,
      "platform": "Pinterest",
      "listing": "day",
      "count": 787089,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/1a130525-d5ae-4cd4-8722-e1b1545608b7"
    },
    {
      "platform_id": 108,
      "platform": "Cdiscount",
      "listing": "day",
      "count": 753,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/680be648-7d29-45bc-9ebf-5a01b61a8453"
    },
    {
      "platform_id": 39,
      "platform": "TAZZ",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 167,
      "platform": "JetBrains Marketplace",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 151,
      "platform": "Stepstone",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 424,
      "platform": "LEGO Ideas",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 133,
      "platform": "Catawiki",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 182,
      "platform": "AGODA",
      "listing": "day",
      "count": 2,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/01b16426-b406-4605-8eae-fea40325b276"
    },
    {
      "platform_id": 98,
      "platform": "Nosalty",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 307,
      "platform": "HER",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 402,
      "platform": "Printables.com",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 316,
      "platform": "Teamio",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 205,
      "platform": "GitHub",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 51,
      "platform": "Standvirtual",
      "listing": "day",
      "count": 640,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/7b14524e-01e3-4798-82ed-655b65dd0821"
    },
    {
      "platform_id": 54,
      "platform": "Wallapop",
      "listing": "day",
      "count": 16915,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/2cd4afd1-b3ad-47a1-a073-5ab363079015"
    },
    {
      "platform_id": 178,
      "platform": "rezeptwelt.de",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 191,
      "platform": "TheFork",
      "listing": "day",
      "count": 388,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0"
    },
    {
      "platform_id": 340,
      "platform": "Intermediair",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 346,
      "platform": "meinanwalt.at",
      "listing": "day",
      "count": 0,
      "first_statement": null
    },
    {
      "platform_id": 357,
      "platform": "Docplanner Italy Srl",
      "listing": "fallback-unfiltered",
      "count": 587,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/6d1aba4d-37cc-4690-a350-d7cc03696764"
    },
    {
      "platform_id": 164,
      "platform": "Twitch",
      "listing": "day",
      "count": 124429,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/fd874768-3a30-46c2-ab0b-255522a44a8e"
    },
    {
      "platform_id": 206,
      "platform": "Infojobs.net",
      "listing": "day",
      "count": 5,
      "first_statement": "https://transparency.dsa.ec.europa.eu/statement/4916c65f-c8fa-4501-9c24-a67304d163f1"
    }
  ],
  "sample": [
    {
      "platform_id": 249,
      "platform": "Zboží.cz",
      "listing": "day",
      "count": 308,
      "uuid": "0685273c-1b40-4c95-b2ce-68f7f6c15057",
      "url": "https://transparency.dsa.ec.europa.eu/statement/0685273c-1b40-4c95-b2ce-68f7f6c15057"
    },
    {
      "platform_id": 240,
      "platform": "Takeaway.com Central Core B.V.",
      "listing": "day",
      "count": 2622,
      "uuid": "847e11b3-be9f-4aba-a5dc-9b0144e4022b",
      "url": "https://transparency.dsa.ec.europa.eu/statement/847e11b3-be9f-4aba-a5dc-9b0144e4022b"
    },
    {
      "platform_id": 130,
      "platform": "Microsoft Teams personal",
      "listing": "day",
      "count": 186,
      "uuid": "45c625ad-fd01-46d1-a431-8fb2ea454b73",
      "url": "https://transparency.dsa.ec.europa.eu/statement/45c625ad-fd01-46d1-a431-8fb2ea454b73"
    },
    {
      "platform_id": 366,
      "platform": "DHGate",
      "listing": "fallback-unfiltered",
      "count": 53621,
      "uuid": "1c69e8f5-d592-433f-9c9a-ed62c5961646",
      "url": "https://transparency.dsa.ec.europa.eu/statement/1c69e8f5-d592-433f-9c9a-ed62c5961646"
    },
    {
      "platform_id": 209,
      "platform": "Airbnb",
      "listing": "day",
      "count": 767,
      "uuid": "240b76a7-376f-41cb-ab63-70f312c06fad",
      "url": "https://transparency.dsa.ec.europa.eu/statement/240b76a7-376f-41cb-ab63-70f312c06fad"
    },
    {
      "platform_id": 223,
      "platform": "Videa",
      "listing": "day",
      "count": 124,
      "uuid": "2c2ee497-59c8-4d67-99ab-d36888049b86",
      "url": "https://transparency.dsa.ec.europa.eu/statement/2c2ee497-59c8-4d67-99ab-d36888049b86"
    },
    {
      "platform_id": 175,
      "platform": "e15",
      "listing": "day",
      "count": 3,
      "uuid": "cb64bc52-9bc3-47e4-a282-3b22b29ebd11",
      "url": "https://transparency.dsa.ec.europa.eu/statement/cb64bc52-9bc3-47e4-a282-3b22b29ebd11"
    },
    {
      "platform_id": 199,
      "platform": "AutoScout24",
      "listing": "day",
      "count": 218,
      "uuid": "69f49378-3b56-4af2-b8bc-32f62e50246f",
      "url": "https://transparency.dsa.ec.europa.eu/statement/69f49378-3b56-4af2-b8bc-32f62e50246f"
    },
    {
      "platform_id": 107,
      "platform": "Használtautó.hu",
      "listing": "day",
      "count": 152,
      "uuid": "2f18d555-78a2-466c-a632-2ff5354c35dd",
      "url": "https://transparency.dsa.ec.europa.eu/statement/2f18d555-78a2-466c-a632-2ff5354c35dd"
    },
    {
      "platform_id": 359,
      "platform": "Tumblr",
      "listing": "day",
      "count": 2552,
      "uuid": "09a6d673-996c-452e-93b0-fee2f832d45e",
      "url": "https://transparency.dsa.ec.europa.eu/statement/09a6d673-996c-452e-93b0-fee2f832d45e"
    },
    {
      "platform_id": 282,
      "platform": "HolidayCheck",
      "listing": "day",
      "count": 177,
      "uuid": "7c924fc3-43eb-4ae3-b9f3-e008eccd67d2",
      "url": "https://transparency.dsa.ec.europa.eu/statement/7c924fc3-43eb-4ae3-b9f3-e008eccd67d2"
    },
    {
      "platform_id": 398,
      "platform": "Xiaomi Community",
      "listing": "day",
      "count": 20,
      "uuid": "7e159356-09d2-4efd-a8a8-30eb0f7c36a3",
      "url": "https://transparency.dsa.ec.europa.eu/statement/7e159356-09d2-4efd-a8a8-30eb0f7c36a3"
    },
    {
      "platform_id": 58,
      "platform": "Reddit",
      "listing": "day",
      "count": 1330,
      "uuid": "6d3b43f0-011b-4b8b-a4cd-eae26bfdc128",
      "url": "https://transparency.dsa.ec.europa.eu/statement/6d3b43f0-011b-4b8b-a4cd-eae26bfdc128"
    },
    {
      "platform_id": 41,
      "platform": "Flights",
      "listing": "day",
      "count": 1,
      "uuid": "417a6e62-0d00-481e-81f8-1d390b4f8d2c",
      "url": "https://transparency.dsa.ec.europa.eu/statement/417a6e62-0d00-481e-81f8-1d390b4f8d2c"
    },
    {
      "platform_id": 47,
      "platform": "Chrome Web Store",
      "listing": "day",
      "count": 631,
      "uuid": "570300cf-1bb4-42fe-91fa-d5e7f6b1d11b",
      "url": "https://transparency.dsa.ec.europa.eu/statement/570300cf-1bb4-42fe-91fa-d5e7f6b1d11b"
    },
    {
      "platform_id": 289,
      "platform": "Fortnite",
      "listing": "day",
      "count": 2043,
      "uuid": "0b73e4d7-5140-4d5f-8563-7fac8042b106",
      "url": "https://transparency.dsa.ec.europa.eu/statement/0b73e4d7-5140-4d5f-8563-7fac8042b106"
    },
    {
      "platform_id": 31,
      "platform": "Pinterest",
      "listing": "day",
      "count": 787089,
      "uuid": "1a130525-d5ae-4cd4-8722-e1b1545608b7",
      "url": "https://transparency.dsa.ec.europa.eu/statement/1a130525-d5ae-4cd4-8722-e1b1545608b7"
    },
    {
      "platform_id": 108,
      "platform": "Cdiscount",
      "listing": "day",
      "count": 753,
      "uuid": "680be648-7d29-45bc-9ebf-5a01b61a8453",
      "url": "https://transparency.dsa.ec.europa.eu/statement/680be648-7d29-45bc-9ebf-5a01b61a8453"
    },
    {
      "platform_id": 182,
      "platform": "AGODA",
      "listing": "day",
      "count": 2,
      "uuid": "01b16426-b406-4605-8eae-fea40325b276",
      "url": "https://transparency.dsa.ec.europa.eu/statement/01b16426-b406-4605-8eae-fea40325b276"
    },
    {
      "platform_id": 51,
      "platform": "Standvirtual",
      "listing": "day",
      "count": 640,
      "uuid": "7b14524e-01e3-4798-82ed-655b65dd0821",
      "url": "https://transparency.dsa.ec.europa.eu/statement/7b14524e-01e3-4798-82ed-655b65dd0821"
    },
    {
      "platform_id": 54,
      "platform": "Wallapop",
      "listing": "day",
      "count": 16915,
      "uuid": "2cd4afd1-b3ad-47a1-a073-5ab363079015",
      "url": "https://transparency.dsa.ec.europa.eu/statement/2cd4afd1-b3ad-47a1-a073-5ab363079015"
    },
    {
      "platform_id": 191,
      "platform": "TheFork",
      "listing": "day",
      "count": 388,
      "uuid": "3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0",
      "url": "https://transparency.dsa.ec.europa.eu/statement/3f08348f-dfaa-4a0a-8252-14ebf1ffb5d0"
    },
    {
      "platform_id": 357,
      "platform": "Docplanner Italy Srl",
      "listing": "fallback-unfiltered",
      "count": 587,
      "uuid": "6d1aba4d-37cc-4690-a350-d7cc03696764",
      "url": "https://transparency.dsa.ec.europa.eu/statement/6d1aba4d-37cc-4690-a350-d7cc03696764"
    },
    {
      "platform_id": 164,
      "platform": "Twitch",
      "listing": "day",
      "count": 124429,
      "uuid": "fd874768-3a30-46c2-ab0b-255522a44a8e",
      "url": "https://transparency.dsa.ec.europa.eu/statement/fd874768-3a30-46c2-ab0b-255522a44a8e"
    },
    {
      "platform_id": 206,
      "platform": "Infojobs.net",
      "listing": "day",
      "count": 5,
      "uuid": "4916c65f-c8fa-4501-9c24-a67304d163f1",
      "url": "https://transparency.dsa.ec.europa.eu/statement/4916c65f-c8fa-4501-9c24-a67304d163f1"
    }
  ]
}


==> anc/statements/sample_statements.py <==
"""Draw the sample of real statements of reasons defined in PROTOCOL.md.

Usage:
    python3 -I sample_statements.py <search-page.html> <out-dir>

<search-page.html> is a saved copy of https://transparency.dsa.ec.europa.eu/statement
(only its platform filter list is read). Network access to the database is
required. Writes <out-dir>/sample-log.json and <out-dir>/raw/<uuid>.html.
"""
from __future__ import annotations

import json
import random
import re
import sys
import time
import urllib.parse
import urllib.request
from pathlib import Path

BASE = "https://transparency.dsa.ec.europa.eu/statement"
DAY = "02-11-2026"
SEED = 20261116
TARGET = 25
MAX_TRIES = 150
PAUSE = 1.0
UA = "record-sufficiency-research/1.0 (academic study; one request per second)"


def get(url: str) -> str:
    req = urllib.request.Request(url, headers={"User-Agent": UA})
    with urllib.request.urlopen(req, timeout=90) as r:
        return r.read().decode("utf-8", errors="replace")


def get_listing(pid: int) -> tuple[str, str]:
    """Day-filtered listing for one platform. The database answers HTTP 500
    for day-filtered queries on some high-volume platforms; after one retry,
    fall back to the platform's unfiltered listing (deviation 1 in PROTOCOL.md)."""
    q = urllib.parse.urlencode([("platform_id[]", pid), ("created_at_start", DAY), ("created_at_end", DAY)])
    for attempt in range(2):
        try:
            return get(f"{BASE}?{q}"), "day"
        except urllib.error.HTTPError as e:
            if e.code != 500:
                raise
            time.sleep(5)
    q = urllib.parse.urlencode([("platform_id[]", pid)])
    return get(f"{BASE}?{q}"), "fallback-unfiltered"


def platforms(search_html: str) -> list[tuple[int, str]]:
    m = re.search(r'<select name="platform_id\[\]".*?</select>', search_html, re.S)
    opts = re.findall(r'<option\s+value="(\d+)"[^>]*>([^<]*)</option>', m.group(0))
    return sorted((int(v), n.strip()) for v, n in opts)


def main(search_page: str, out_dir: str) -> None:
    out = Path(out_dir)
    (out / "raw").mkdir(parents=True, exist_ok=True)
    plist = platforms(Path(search_page).read_text(encoding="utf-8", errors="replace"))
    order = [p for p in plist]
    random.Random(SEED).shuffle(order)
    log = {"day": DAY, "seed": SEED, "n_platforms_in_list": len(plist), "tried": [], "sample": []}
    for pid, name in order[:MAX_TRIES]:
        if len(log["sample"]) >= TARGET:
            break
        html, mode = get_listing(pid)
        time.sleep(PAUSE)
        m = re.search(r"Statements of reasons:\s*([\d,\.]+)", html)
        count = int(re.sub(r"[^\d]", "", m.group(1))) if m else None
        first = re.search(r'data-url="(https://transparency\.dsa\.ec\.europa\.eu/statement/[0-9a-f-]{36})"', html)
        log["tried"].append({"platform_id": pid, "platform": name, "listing": mode, "count": count,
                             "first_statement": first.group(1) if first and count else None})
        if count and first:
            surl = first.group(1)
            page = None
            for wait in (5, 15, 30):
                try:
                    page = get(surl)
                    break
                except urllib.error.HTTPError as e:
                    if e.code != 500:
                        raise
                    time.sleep(wait)
            time.sleep(PAUSE)
            if page is None:
                # deviation 2 in PROTOCOL.md: statement page unavailable after three attempts
                log["tried"][-1]["statement_page"] = "unavailable (HTTP 500 three times)"
                print(f"    {name}: statement page unavailable, platform skipped", flush=True)
                continue
            uuid = surl.rsplit("/", 1)[1]
            (out / "raw" / f"{uuid}.html").write_text(page, encoding="utf-8")
            log["sample"].append({"platform_id": pid, "platform": name, "listing": mode, "count": count,
                                  "uuid": uuid, "url": surl})
            print(f"{len(log['sample']):2d}. {name} [{mode}] ({count}) -> {uuid}", flush=True)
        (out / "sample-log.json").write_text(json.dumps(log, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    (out / "sample-log.json").write_text(json.dumps(log, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    print(f"tried {len(log['tried'])} platforms; sampled {len(log['sample'])}")


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/statements/tabulate_coding.py <==
"""Tabulate the coding of real statements of reasons and run the keyword screen.

Usage:
    python3 -I tabulate_coding.py <statements-dir> <out-dir>

Reads <statements-dir>/extracted.json (fields of each sampled statement, as
extracted from its public page), <statements-dir>/coding.json (one grade per
statement and question under the rules as written, and where it differs a
grade under the stricter reading, each with the text it rests on) and
<statements-dir>/sample-log.json. Writes <out-dir>/coding-summary.json and
<out-dir>/coding-summary.md.

The keyword screen reads free-text fields only and covers Q2, Q7, Q8 and Q10.
It is compared only with grades that rest on text, not with grades that rest
on a structured field.
"""
from __future__ import annotations

import json
import re
import sys
from collections import OrderedDict
from pathlib import Path

QUESTIONS = ["Q1", "Q2", "Q3", "Q4", "Q5", "Q6", "Q7", "Q8", "Q9", "Q10"]
GRADES = ["full", "partial", "none"]
# Schema-level grades (Table 5); keep in step with evaluation/dsa_mapping.py.
SCHEMA_GRADE = {"Q1": "partial", "Q2": "none", "Q3": "full", "Q4": "full", "Q5": "full",
                "Q6": "full", "Q7": "partial", "Q8": "none", "Q9": "none", "Q10": "none"}
OPEN_IN_SCHEMA = [q for q, g in SCHEMA_GRADE.items() if g == "none"]
RANK = {"none": 0, "partial": 1, "full": 2}

FREE_TEXT = re.compile(r"facts|explanation|reference to|ground|other|specification", re.I)

# Keyword screen (case-insensitive stems; English, German, French, Spanish, Italian, Dutch).
SCREEN = {
    "Q2": r"doubt|uncertain|unclear|borderline|disput|disagree|conflicting|ambigu|zweifel|unklar|strittig"
          r"|incertain|douteu|dudos|incierto|controvers|dubbi|incert|twijfel|onduidelijk",
    "Q7": r"does not (mean|imply|constitute|establish)|not a finding|without prejudice|no finding"
          r"|bedeutet nicht|unbeschadet|ne (signifie|constitue) pas|sans pr[ée]judice|no (implica|significa)"
          r"|sin perjuicio|non (implica|significa)|impregiudicat|betekent niet|onverminderd",
    "Q8": r"\buntil\b|\bunless\b|once you|if you|reinstat|restor|be lifted|update your|resubmit|re-submit"
          r"|\bbis\b|sobald|wenn sie|wiederhergestellt|jusqu|une fois|si vous|r[ée]tabli|\bhasta\b|una vez"
          r"|restablec|finch[ée]|ripristin|totdat|zodra|hersteld",
    "Q10": r"appeal|complain|contest|\bobject|redress|dispute|request a review|request review|help ?cent|contact us"
           r"|einspruch|beschwerde|widerspruch|anfecht|recours|contester|r[ée]clamation|recurso|reclamaci"
           r"|ricorso|reclamo|bezwaar|klacht",
}


def free_text(fields: dict) -> str:
    return "\n".join(v for k, v in fields.items() if FREE_TEXT.search(k))


def tally(coding, key):
    counts = OrderedDict((q, OrderedDict((g, 0) for g in GRADES)) for q in QUESTIONS)
    for c in coding:
        for q in QUESTIONS:
            cell = c["grades"][q]
            g = cell.get(key, cell["grade"])
            assert g in GRADES, (c["uuid"], q, g)
            counts[q][g] += 1
    return counts


def main(sdir: str, out_dir: str) -> None:
    sdir, out = Path(sdir), Path(out_dir)
    out.mkdir(parents=True, exist_ok=True)
    statements = {s["uuid"]: s for s in json.loads((sdir / "extracted.json").read_text(encoding="utf-8"))}
    coding = json.loads((sdir / "coding.json").read_text(encoding="utf-8"))
    log = json.loads((sdir / "sample-log.json").read_text(encoding="utf-8"))
    assert sorted(c["uuid"] for c in coding) == sorted(statements), "coding and sample differ"

    counts = tally(coding, "grade")
    counts_strict = tally(coding, "grade_strict")
    above, below = OrderedDict((q, 0) for q in QUESTIONS), OrderedDict((q, 0) for q in QUESTIONS)
    raised = 0
    screen_hits = OrderedDict((q, 0) for q in SCREEN)
    disagreements = []
    raised_strict = 0
    for c in coding:
        text = free_text(statements[c["uuid"]]["fields"])
        r = False
        for q in QUESTIONS:
            g = c["grades"][q]["grade"]
            if RANK[g] > RANK[SCHEMA_GRADE[q]]:
                above[q] += 1
                r = r or q in OPEN_IN_SCHEMA
            elif RANK[g] < RANK[SCHEMA_GRADE[q]]:
                below[q] += 1
        raised += r
        raised_strict += any(RANK[c["grades"][q].get("grade_strict", c["grades"][q]["grade"])] > RANK[SCHEMA_GRADE[q]]
                             for q in OPEN_IN_SCHEMA)
        for q, pat in SCREEN.items():
            hit = re.search(pat, text, re.I)
            screen_hits[q] += bool(hit)
            cell = c["grades"][q]
            if cell.get("source") == "structured field":
                continue
            if bool(hit) != (cell["grade"] != "none"):
                disagreements.append({"uuid": c["uuid"], "platform": c["platform"], "question": q,
                                      "screen": hit.group(0) if hit else None, "coded": cell["grade"]})
    days = OrderedDict()
    for s in statements.values():
        d = s["fields"].get("Received", "")[:10]
        days[d] = days.get(d, 0) + 1
    summary = OrderedDict(
        n_platforms_listed=log["n_platforms_in_list"],
        n_platforms_tried=len(log["tried"]),
        n_day_query_failed=sum(1 for t in log["tried"] if t["listing"] != "day"),
        n_unavailable=sum(1 for t in log["tried"] if t.get("statement_page")),
        n_statements=len(coding),
        n_platforms=len({c["platform"] for c in coding}),
        n_fallback=sum(1 for s in statements.values() if s["listing"] != "day"),
        n_reviewed=sum(1 for c in coding if c.get("review") != "pending author review"),
        received_by_day=OrderedDict(sorted(days.items())),
        schema_grade=SCHEMA_GRADE,
        counts=counts,
        counts_strict=counts_strict,
        above_schema_grade=above,
        below_schema_grade=below,
        statements_raising_open_questions=raised,
        statements_raising_open_questions_strict=raised_strict,
        open_questions=OPEN_IN_SCHEMA,
        q5_narrower=OrderedDict((k, sum(1 for c in coding if c.get("q5_narrower") == k))
                                for k in ("reason", "rule only", "no", "n/a")),
        keyword_screen_questions=list(SCREEN),
        keyword_screen_cells_compared=sum(1 for c in coding for q in SCREEN
                                          if c["grades"][q].get("source") != "structured field"),
        keyword_screen_hits=screen_hits,
        screen_vs_coding_disagreements=disagreements,
    )
    (out / "coding-summary.json").write_text(json.dumps(summary, indent=2, ensure_ascii=False) + "\n",
                                             encoding="utf-8")
    lines = ["# Coding of real statements of reasons (generated by tabulate_coding.py)", "",
             f"Statements: {summary['n_statements']} from {summary['n_platforms']} platforms; received "
             + ", ".join(f"{k}: {v}" for k, v in summary["received_by_day"].items())
             + f" ({summary['n_fallback']} taken from an unfiltered listing, see PROTOCOL.md).",
             f"Checked by the author: {summary['n_reviewed']} of {summary['n_statements']} statements.", "",
             "| Question | schema | full | partial | none | full, stricter reading |",
             "|---|---|---|---|---|---|"]
    for q in QUESTIONS:
        lines.append(f"| {q} | {SCHEMA_GRADE[q]} | {counts[q]['full']} | {counts[q]['partial']} | "
                     f"{counts[q]['none']} | {counts_strict[q]['full']} |")
    lines += ["", f"Statements whose text raises a question the schema leaves open ({', '.join(OPEN_IN_SCHEMA)}): "
              f"{raised} under the rule as written, {raised_strict} under the stricter reading.",
              f"Q5 grades by kind of text: {dict(summary['q5_narrower'])}.",
              "", f"Keyword screen ({', '.join(SCREEN)}; {summary['keyword_screen_cells_compared']} cells compared) "
              f"and coding disagree in {len(disagreements)} cells:"]
    for d in disagreements:
        lines.append(f"- {d['platform']} {d['question']}: screen {d['screen']!r}, coded {d['coded']}")
    (out / "coding-summary.md").write_text("\n".join(lines) + "\n", encoding="utf-8")
    print("\n".join(lines))


if __name__ == "__main__":
    main(*sys.argv[1:3])

